RT-J: Large-Scale Pretraining of Relational Transformers for Context-Efficient Predictions

Foundation models for tables and relational databases are increasingly used for predictive tasks across various scientific and industrial domains. However, adapting existing models to unseen datasets requires tens of thousands of examples. Here we introduce RT-J, an 86M-parameter relational foundation model (RFM) that makes accurate predictions even with hundreds of in-context examples or fewer. To achieve this, we first assemble the Join, a large collection of 639 web-crawled databases with 6,023 LLM-generated forecasting tasks. We pretrain with long contexts of up to 8,192 database cells, using in-context examples from a novel lightweight random-walk retriever. Finally, we leverage context tuning and ensembling to scale up test-time compute. On in-context regression tasks from RelBench, RT-J requires 10x fewer examples on average to match strong feature engineering pipelines with LLM-agent or RDBLearn featurizers and TabICLv2 or LightGBM predictors. Overall, our work pushes the frontier for context-efficient predictions on relational data and highlights the importance of real-world semantics, context engineering and large-scale pretraining for RFMs.

==> gen/__init__.py <==
"""``gen`` — shared code for generating the RT-J paper's figures.

This makes the ``gen/`` directory an importable package (installed editable via
pixi, see pyproject.toml) so figure scripts in any subdirectory can do
``from gen import PROJECT`` regardless of their location or the current
working directory. The design system itself lives in ``roach.paper``.
"""

# --------------------------------------------------------------------------- #
# Which rerun of the experiments the figures read.
#
# Every result comes from relational-transformer/expts/repaper/, whose wandb
# projects are named rtv2/<RUN_TAG>-repaper-<experiment>; RUN_TAG here must
# match expts/repaper/config.py there. Both are edited together for a new
# rerun, and nothing else in gen/ names a project.
#
# The main-results figures (intro/results, results/baselines,
# appendix/per_task/baselines) read PROJECT; swap protocol by pointing it at
# PROJECT_SUBSAMPLED (the 8192-row test subsample) instead of the full test
# split. The extended-context appendix always reads PROJECT_SUBSAMPLED (its
# caption's protocol); the ablation figures read their own projects.
# --------------------------------------------------------------------------- #
RUN_TAG = "2026-09-14"


def project(name: str) -> str:
    return f"{RUN_TAG}-repaper-{name}"


PROJECT_FULLTEST = project("fulltest")
PROJECT_SUBSAMPLED = project("subsampled")
PROJECT = PROJECT_FULLTEST
PROJECT_ABL = project("abl")
PROJECT_ENSCURVE = project("enscurve-seed0")
PROJECT_PRETRAIN_ABL = project("pretrain-abl")
# The base arm of both pretraining ablations is the released RT-J pretraining
# run itself (mask 0, mixed tasks, warm-started from RT-PluRel).
PROJECT_PRETRAIN_BASE = "2026-09-09_pretrain"
RUN_PRETRAIN_BASE = "plurel-join"
PROJECT_VALTEST = project("valtest-seed0")
PROJECT_SUBMIT = project("submit")


==> gen/ablations/ensemble.py <==
"""Render context ensembling at test time: nMAE and AUROC vs. n_ens, for the
default vs. per-task-tuned context configuration.

Reads two wandb runs (``default``, ``tuned``) from PROJECT -- each logs one
history row per ensemble size under ``ens_size`` / ``test/avg_mae`` /
``test/avg_auc`` -- and writes ``figures/ablations/ensemble.pdf``. The x-axis is the number
of ensembled context seeds; the two curves are the default and tuned context.
Aesthetics mirror ``semantics.py`` (two panels, bottom legend).
"""

from pathlib import Path

import matplotlib.pyplot as plt
import seaborn as sns
import wandb
from matplotlib.lines import Line2D
from matplotlib.offsetbox import (
    AnchoredOffsetbox,
    DrawingArea,
    HPacker,
    TextArea,
)

from roach import paper

paper.apply()

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "default": "default context",
    "tuned": "tuned context",
}

# {run_name: tab10 palette index} — blue = default, orange = tuned.
COLOR_IDX: dict[str, int] = {"default": 0, "tuned": 1}

PANEL_TITLE_REG = r"Avg. nMAE % $\downarrow$"
PANEL_TITLE_CLF = r"Avg. AUROC % $\uparrow$"

XLABEL = "Ensemble size"

# x-axis: number of ensembled context seeds.
N_ENS_VALUES: list[int] = [1, 2, 4, 8, 16]

# Each inner list is one legend column (top-to-bottom).
LEGEND_FAMILIES: list[list[str]] = [
    ["default"],
    ["tuned"],
]

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
from gen import PROJECT_ENSCURVE as PROJECT  # noqa: E402  (see gen/__init__.py)
OUT_PATH = Path("figures/ablations/ensemble.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

YLIM_BOTTOM: dict[str, float] = {}
YLIM_TOP: dict[str, float] = {}

KEY_N = "ens_size"
KEY_MAE = "test/avg_mae"
KEY_AUC = "test/avg_auc"

PANEL_TITLES = {
    "test/avg_nmae": PANEL_TITLE_REG,
    "test/avg_auc": PANEL_TITLE_CLF,
}


def fetch_run_metrics(
    run: wandb.apis.public.Run, n_ens_values: list[int]
) -> dict[str, list[float]]:
    """Read the run's per-ens_size rows, indexed by ``n_ens_values`` order."""
    by_n = {
        int(row[KEY_N]): row
        for row in run.scan_history(keys=[KEY_N, KEY_MAE, KEY_AUC])
    }
    missing = set(n_ens_values) - set(by_n)
    assert not missing, f"{run.name}: missing ens_size rows {sorted(missing)}"
    return {
        "mae": [by_n[n][KEY_MAE] for n in n_ens_values],
        "auc": [by_n[n][KEY_AUC] for n in n_ens_values],
    }


def bottom_legend(fig, ax, entries, fontsize=paper.LABEL_SIZE, marker=None) -> None:
    """Framed, horizontal legend below ``ax``. ``entries`` is a list of
    ``(line_color, label)``; mirrors semantics.py's bottom legend."""
    packed = []
    for line_color, label in entries:
        handle = DrawingArea(16, fontsize, 0, 0)
        handle.add_artist(
            Line2D([0, 16], [0.5 * fontsize, 0.5 * fontsize], color=line_color, lw=1.4)
        )
        if marker is not None:
            handle.add_artist(
                Line2D([8], [0.5 * fontsize], color=line_color, marker=marker,
                       markersize=2.6, linestyle="none")
            )
        text = TextArea(label, textprops=dict(color="black", fontsize=fontsize))
        packed.append(HPacker(children=[handle, text], align="center", pad=0, sep=3))
    row = HPacker(children=packed, align="center", pad=0, sep=10)
    box = AnchoredOffsetbox(
        loc="upper center", child=row, pad=0.4, borderpad=0.0,
        frameon=False, bbox_to_anchor=(0.5, 0.02), bbox_transform=fig.transFigure,
    )
    ax.add_artist(box)


def render(
    runs_map: dict[str, str],
    families: list[list[str]],
    run_metrics: dict[str, dict[str, list[float]]],
    out_path: Path,
) -> None:
    palette = sns.color_palette("tab10", n_colors=10)
    colors = {name: palette[COLOR_IDX[name]] for name in runs_map}

    fig, axes = plt.subplots(1, 2, figsize=(0.49 * LINE, LINE / 4.66))
    panels = [
        ("test/avg_nmae", "mae"),
        ("test/avg_auc", "auc"),
    ]

    for ax, (title, metric_key) in zip(axes, panels):
        for run_name in runs_map:
            ys = [v * 100.0 for v in run_metrics[run_name][metric_key]]
            ax.plot(
                N_ENS_VALUES,
                ys,
                color=colors[run_name],
                lw=1.2,
                marker="o",
                markersize=2.6,
                zorder=3,
            )

        ax.set_xscale("log", base=2)
        ax.set_xticks(N_ENS_VALUES)
        ax.set_xticklabels(
            [str(n) for n in N_ENS_VALUES], fontsize=paper.TICK_SIZE
        )
        ax.minorticks_off()
        ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
        ax.set_xlim(N_ENS_VALUES[0] / 1.18, N_ENS_VALUES[-1] * 1.18)
        ax.set_xlabel(XLABEL, fontsize=paper.LABEL_SIZE)
        ax.set_title(PANEL_TITLES[title])  # sized via roach.paper rcParams
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.6)
        ax.set_axisbelow(True)
        y_vals = [
            v * 100.0
            for run_name in runs_map
            for v in run_metrics[run_name][metric_key]
        ]
        y0, y1 = min(y_vals), max(y_vals)
        pad = (y1 - y0) * 0.08
        ax.set_ylim(
            YLIM_BOTTOM.get(title, y0 - pad),
            YLIM_TOP.get(title, y1 + pad),
        )
        sns.despine(ax=ax)
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    fig.tight_layout(pad=0.05, w_pad=0.5)
    entries = [
        (colors[run_name], runs_map[run_name])
        for col in families
        for run_name in col
    ]
    bottom_legend(fig, axes[0], entries, marker="o")
    # Crop to the exact 0.49\linewidth slot width so \includegraphics applies no
    # net scaling (on-page scale 1.0) and this figure's fonts match every other
    # figure. See paper.save_at_width.
    paper.save_at_width(fig, out_path, 0.49 * LINE)
    plt.close(fig)


def main() -> None:
    api = wandb.Api()
    runs_by_name: dict[str, wandb.apis.public.Run] = {}
    for run in sorted(
        api.runs(f"{ENTITY}/{PROJECT}"), key=lambda r: r.created_at, reverse=True
    ):
        if run.state not in ("finished", "running"):
            continue
        if run.name not in runs_by_name:
            runs_by_name[run.name] = run

    run_metrics = {
        name: fetch_run_metrics(runs_by_name[name], N_ENS_VALUES) for name in RUNS
    }

    render(RUNS, LEGEND_FAMILIES, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/ablations/mask_prob.py <==
"""Render the multi-cell masking-rate ablation: nMAE / AUROC vs. pretraining steps.

Each curve is a multi-cell masking rate p_max. The y-axis is the in-training
validation metric evaluated at 8k context (the context these ablation
pretraining runs evaluate at); the x-axis is pretraining steps. These ablation
runs are pretrained for only ~32k steps (full runs are too expensive). Reads
metrics from the pretraining wandb runs and writes ``figures/ablations/mask_prob.pdf``.
"""

import re
from pathlib import Path

import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

from gen import PROJECT_PRETRAIN_ABL, PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE

paper.apply()
from matplotlib.lines import Line2D
from matplotlib.offsetbox import (
    AnchoredOffsetbox,
    DrawingArea,
    HPacker,
    TextArea,
    VPacker,
)

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {p_max: (wandb project, run name)}. The base arm (p_max = 0.5) is the
# round's base pretraining run; the ablated arms differ from it only in
# mask_prob_max, plus a 10k-step early-stop patience
# (relational-transformer/expts/repaper/pretrain_abl). A run's requeued
# attempts appear as separate wandb runs named `<name>-<attempt>`;
# fetch_family merges their histories by step.
PMAX_RUNS: dict[float, tuple[str, str]] = {
    0.0: (PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE),
    0.25: (PROJECT_PRETRAIN_ABL, "mask25-mw"),
    0.5: (PROJECT_PRETRAIN_ABL, "mask50-mw"),
    0.75: (PROJECT_PRETRAIN_ABL, "mask75-mw"),
}

# Legend entry label per p_max (plain text, no legend title). The RT-J entry (the
# HIGHLIGHT_PMAX value) additionally gets RTJ_SUFFIX appended.
PMAX_LABEL = "$p_{{\\max}}$={p:g}"

PANEL_TITLE_REG = r"Avg. nMAE % $\downarrow$"
PANEL_TITLE_CLF = r"Avg. AUROC % $\uparrow$"

XLABEL = "Pretraining steps"

# p_max used by RT-J: emphasized in cardinal red on the plot and labeled in the
# legend. Its legend entry gets RTJ_SUFFIX and is drawn in bold CARDINAL_RED,
# matching the cardinal-red \rtj text in the paper / the RT-J entry in the baselines figure.
HIGHLIGHT_PMAX = 0.0
RTJ_SUFFIX = " (RT-J)"
RTJ_TOKEN = "RT-J"  # only this substring of the RT-J entry is bold cardinal red
CARDINAL_RED = paper.CARDINAL_RED

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
MAX_STEP = 2**15  # the ablation arms train this far; early stopping may end one sooner
OUT_PATH = Path("figures/ablations/mask_prob.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

MAE_KEY = "swa/nmae/val/mean"
AUC_KEY = "swa/auroc/val/mean"

XTICKS = [0, 4000, 8000, 12000, 16000]
XMIN = 0
XMAX = 16000
XPAD = 600

# Optional per-panel y-axis bottom override (key by metric; omit = autoscale).
YLIM_BOTTOM: dict[str, float] = {}

PANEL_TITLES = {"mae": PANEL_TITLE_REG, "auc": PANEL_TITLE_CLF}


def fmt_step(s: int) -> str:
    return "0" if s == 0 else f"{s // 1000}K"


def attempt_of(run_name: str, name: str) -> bool:
    """`<name>-<jobid>.<restart>.<attempt>` is an attempt of `<name>`; a longer
    run name that merely starts with it (`plurel-join-l1`, `mask25-mw`) is a
    different run."""
    if not run_name.startswith(name + "-"):
        return False
    return re.fullmatch(r"\d+(\.\d+)*", run_name[len(name) + 1 :]) is not None


def fetch_family(api: wandb.Api, project: str, name: str) -> dict[str, list[float]]:
    """Merge the (step, swa val nMAE, swa val AUROC) histories of every attempt
    of one training run (`<name>` and `<name>-<attempt>`), later attempts
    overwriting overlapping steps."""
    runs = sorted(
        (
            r
            for r in api.runs(f"{ENTITY}/{project}")
            if r.name == name or attempt_of(r.name, name)
        ),
        key=lambda r: r.created_at,
    )
    by_step: dict[int, tuple[float, float]] = {}
    for run in runs:
        for row in run.scan_history(keys=["step", MAE_KEY, AUC_KEY]):
            step, mae, auc = row.get("step"), row.get(MAE_KEY), row.get(AUC_KEY)
            if step is None or mae is None or auc is None or step > MAX_STEP:
                continue
            by_step[int(step)] = (float(mae), float(auc))
    steps = sorted(by_step)
    return {
        "steps": steps,
        "mae": [by_step[s][0] for s in steps],
        "auc": [by_step[s][1] for s in steps],
    }



def bottom_legend(fig, ax, entries, fontsize=paper.LABEL_SIZE, marker=None) -> None:
    """Draw a framed, horizontal legend below ``ax``, built from offsetboxes so a
    single entry's label can mix colors/weights (used to render only the RT-J
    token in bold cardinal red). ``entries`` is a list of ``(line_color, segments)``,
    where ``segments`` is a list of ``(text, color, weight)`` pieces rendered
    contiguously — matplotlib lays them out itself, so no text-overlay hacks.
    ``marker`` (if given) adds a centered marker to each line handle."""
    packed = []
    for line_color, segments in entries:
        handle = DrawingArea(16, fontsize, 0, 0)
        handle.add_artist(
            Line2D([0, 16], [0.5 * fontsize, 0.5 * fontsize], color=line_color, lw=1.4)
        )
        if marker is not None:
            handle.add_artist(
                Line2D([8], [0.5 * fontsize], color=line_color, marker=marker,
                       markersize=2.6, linestyle="none")
            )
        label = HPacker(
            children=[
                TextArea(t, textprops=dict(color=c, fontweight=w, fontsize=fontsize))
                for t, c, w in segments
            ],
            align="baseline", pad=0, sep=0,
        )
        packed.append(HPacker(children=[handle, label], align="center", pad=0, sep=3))
    # Two legend rows with aligned columns: entries are laid out row-major,
    # then packed as left-aligned columns so entries line up vertically.
    split = (len(packed) + 1) // 2
    columns = [
        VPacker(children=list(pair), align="left", pad=0, sep=3)
        for pair in zip(packed[:split], packed[split:])
    ]
    col = HPacker(children=columns, align="center", pad=0, sep=10)
    box = AnchoredOffsetbox(
        loc="upper center", child=col, pad=0.4, borderpad=0.0,
        frameon=False, bbox_to_anchor=(0.5, 0.02), bbox_transform=fig.transFigure,
    )
    ax.add_artist(box)


def render(
    run_metrics: dict[float, dict[str, list[float]]],
    out_path: Path,
) -> None:
    pmaxes = sorted(run_metrics)
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = CARDINAL_RED  # cardinal red marks RT-J / the best ablation choice
    other_colors = iter([c for i, c in enumerate(palette) if i not in (0, 3)])
    colors: dict[float, tuple[float, float, float]] = {}
    for p in pmaxes:
        colors[p] = highlight_color if p == HIGHLIGHT_PMAX else next(other_colors)

    fig, axes = plt.subplots(1, 2, figsize=(0.49 * LINE, LINE / 4.66))
    panels = [("mae", PANEL_TITLE_REG), ("auc", PANEL_TITLE_CLF)]

    xticks = XTICKS

    line_by_pmax: dict[float, plt.Line2D] = {}
    for ax, (metric_key, title) in zip(axes, panels):
        for p in pmaxes:
            m = run_metrics[p]
            keep = [i for i, s in enumerate(m["steps"]) if XMIN <= s <= XMAX]
            xs = [m["steps"][i] for i in keep]
            ys = [m[metric_key][i] for i in keep]
            is_h = p == HIGHLIGHT_PMAX
            (line,) = ax.plot(
                xs,
                ys,
                color=colors[p],
                lw=1.2,
                zorder=3 if is_h else 2,
            )
            if ax is axes[0]:
                line_by_pmax[p] = line

        ax.set_xticks(xticks)
        ax.set_xticklabels([fmt_step(s) for s in xticks], fontsize=paper.TICK_SIZE)
        ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
        ax.set_xlim(XMIN - XPAD, XMAX + XPAD)
        ax.set_xlabel(XLABEL, fontsize=paper.LABEL_SIZE)
        ax.set_title(title)
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.6)
        ax.set_axisbelow(True)
        if metric_key in YLIM_BOTTOM:
            ax.set_ylim(bottom=YLIM_BOTTOM[metric_key])
        sns.despine(ax=ax)
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    fig.tight_layout(pad=0.05, w_pad=0.5)
    # Legend below the x-labels, outside the plotting area, one horizontal row.
    # The RT-J entry splits into "p=<v> (" + bold cardinal-red "RT-J" + ")".
    pre, _, post = RTJ_SUFFIX.partition(RTJ_TOKEN)  # " (", ")"
    entries = []
    for p in pmaxes:
        base = PMAX_LABEL.format(p=p)
        if p == HIGHLIGHT_PMAX:
            # Keep the mathtext label in its own segment: mixing mathtext and
            # trailing plain text in one TextArea skews its extent/baseline.
            segments = [
                (base, "black", "normal"),
                (pre, "black", "normal"),
                (RTJ_TOKEN, CARDINAL_RED, "bold"),
                (post, "black", "normal"),
            ]
        else:
            segments = [(base, "black", "normal")]
        entries.append((colors[p], segments))
    bottom_legend(fig, axes[0], entries)
    # Crop to the exact 0.49\linewidth slot width so \includegraphics applies
    # no net scaling (on-page scale 1.0), matching every other figure.
    paper.save_at_width(fig, out_path, 0.49 * LINE)
    plt.close(fig)


def main() -> None:
    api = wandb.Api()
    run_metrics: dict[float, dict[str, list[float]]] = {}
    for p, (project, name) in PMAX_RUNS.items():
        m = fetch_family(api, project, name)
        if not m["steps"]:
            print(f"p_max={p:g} ({project}/{name}): no eval logged yet, skipping")
            continue
        run_metrics[p] = m
        print(
            f"p_max={p:g} ({project}/{name}): {len(m['steps'])} pts, "
            f"steps {m['steps'][0]}..{m['steps'][-1]}"
        )

    render(run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/ablations/retriever.py <==
"""Render the retrievers figure: two top-level groups (Classification,
Regression), each split into two bottom-level panels.

Within each group:
  - line panel:    metric (AUROC / nMAE) vs. context size, one curve per
    retriever across the full context set.
  - scatter panel: metric vs. the mean number of in-context labeled task rows
    each retriever delivers at the largest (8K) context, one marker per
    retriever (encoded by color).
The group (top-level) gets the title; the bottom-level panels are untitled.
Reads metrics from wandb and writes ``figures/ablations/retriever.pdf``.
"""

import math
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import ConnectionPatch
import seaborn as sns
import wandb

from roach import paper

paper.apply()

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "abl/rw": "Random Walk (used for RT-J)",
    "abl/rand": "Uniformly Random Retrieval",
    "abl/bfs32": "32-width BFS",
    "abl/bfs256": "256-width BFS",
    "abl/vdb_rdblearn": "RDBLearn Vector Similarity",
    "abl/vdb_rt": "RT-J Vector Similarity",
}

# Top-level group titles.
PANEL_TITLE_REG = r"Regression nMAE % $\downarrow$ (9 task avg.)"
PANEL_TITLE_CLF = r"Classification AUROC % $\uparrow$ (12 task avg.)"

# Metric now lives in the panel title; the y-axis carries only tick numbers.
YLABEL_REG = ""
YLABEL_CLF = ""

# Bottom-level x-axis labels (panels themselves are untitled).
XLABEL = "Context size (cells)"
XLABEL_LABELS = "Labels @ 8K"

# Legend title ("" / None removes it).
LEGEND_TITLE = None

# Scatter panels plot one point per retriever at this single context size.
SCATTER_CTX = 8192

# Context sizes drawn in the line panels (ascending).
CTX_CURVES: list[int] = [256, 512, 1024, 2048, 4096, 8192]

# x-ticks for the bottom-level panels.
LINE_XTICKS: list[int] = [512, 2048, 8192]
SCATTER_XTICKS: list[int] = [0, 200, 400]
SCATTER_XLIM: tuple[float, float] = (0, 480)

# Per-retriever marker. Used only in the right (scatter) panel; the line panels
# stay marker-free, but the legend draws the marker on each retriever's line.
MARKERS: dict[str, str] = {
    "abl/rw": "*",
    "abl/rand": "o",
    "abl/bfs32": "s",
    "abl/bfs256": "D",
    "abl/vdb_rdblearn": "P",
    "abl/vdb_rt": "X",
}

# Each inner list is one legend column (top-to-bottom).
LEGEND_FAMILIES: list[list[str]] = [
    ["abl/rw", "abl/rand"],
    ["abl/bfs32", "abl/bfs256"],
    ["abl/vdb_rdblearn", "abl/vdb_rt"],
]

# {run_name: linestyle} — these runs are emphasized in cardinal red.
HIGHLIGHTS: dict[str, str] = {
    "abl/rw": "-",
}

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
from gen import PROJECT_ABL as PROJECT  # noqa: E402  (the ablation project; see gen/__init__.py)
# All context sizes a run logs, in the order they appear in scan_history.
CTX_SIZES = [256, 512, 1024, 2048, 4096, 8192]
OUT_PATH = Path("figures/ablations/retriever.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches
MARKERSIZE = 5.5  # scatter markers, and the markers drawn on the legend lines
# Some glyphs read smaller than others at a given markersize; bump them so all
# markers look about the same size. {marker: size}.
MARKER_SIZE_OVERRIDES: dict[str, float] = {"*": 11.0}

# Thin light-gray lines linking each curve's 8K endpoint (left panel) to its
# marker (right panel).
ARROW_COLOR = "0.8"
ARROW_LW = 0.5

# "RT-J" tokens in legend labels are recolored bold cardinal red (matching the
# cardinal-red \rtj text in the paper). matplotlib can't style a substring of a
# legend label, so the token is blanked in the label and overlaid as figure text
# after layout.
RTJ_TOKEN = "RT-J"
OURS = paper.PRIMARY
LEGEND_FONTSIZE = paper.LABEL_SIZE

# Runs ignored when computing y-axis limits (so an outlier curve doesn't squash
# the rest). Lines/markers are still drawn; they may extend outside the range.
YLIM_EXCLUDE: dict[str, set[str]] = {
    "reg": {"abl/bfs256"},
    "clf": {"abl/bfs256"},
}

KEY_MAE = "ctx_scaling/steps=0/test/avg_mae"
KEY_AUC = "ctx_scaling/steps=0/test/avg_auc"
KEY_LABELS_REG = "ctx_scaling/steps=0/test/avg_mean_labels_reg"
KEY_LABELS_CLF = "ctx_scaling/steps=0/test/avg_mean_labels_clf"

# Top-level groups, each rendered as a titled subfigure holding two untitled
# bottom-level panels (line: metric vs. ctx size; scatter: metric vs. labels).
GROUPS = [
    {
        "key": "reg",
        "title": PANEL_TITLE_REG,
        "ylabel": YLABEL_REG,
        "metric": "mae",
        "label_key": "labels_reg",
    },
    {
        "key": "clf",
        "title": PANEL_TITLE_CLF,
        "ylabel": YLABEL_CLF,
        "metric": "auc",
        "label_key": "labels_clf",
    },
]


def fmt_ctx(c: int) -> str:
    if c >= 1024:
        return f"{c // 1024}K"
    return str(c)


def marker_size(run_name: str) -> float:
    """Markersize for a retriever, honoring per-glyph size overrides."""
    return MARKER_SIZE_OVERRIDES.get(MARKERS[run_name], MARKERSIZE)


def style_rtj_in_legend(fig, legend) -> None:
    """Recolor every ``RT-J`` token in the legend labels to bold cardinal red.

    matplotlib can't style a substring of a legend label, so we blank the token
    *and its suffix* in the label (a space run wide enough to hold both), then
    overlay a bold cardinal-red ``RT-J`` followed by the black suffix hugging it. This
    keeps the suffix flush with the token (e.g. ``...RT-J)`` with no stray gap)
    and works whether the token is at the start or mid-label.
    """
    entries = []
    for t in legend.get_texts():
        s = t.get_text()
        if RTJ_TOKEN in s:
            prefix, _, suffix = s.partition(RTJ_TOKEN)
            entries.append((t, prefix, suffix))
    if not entries:
        return

    fig.canvas.draw()
    rend = fig.canvas.get_renderer()

    def width(s: str, weight: str = "normal") -> float:
        if not s:
            return 0.0
        tmp = fig.text(0, 0, s, fontsize=LEGEND_FONTSIZE, fontweight=weight)
        w = tmp.get_window_extent(rend).width
        tmp.remove()
        return w

    space_w = width(" ")
    # Blank "RT-J"+suffix with a space run wide enough to reserve the column
    # width for the (overlaid) bold token plus the black suffix.
    for t, prefix, suffix in entries:
        reserve = width(RTJ_TOKEN, "bold") + width(suffix)
        n = max(1, int(math.ceil(reserve / space_w)))
        t.set_text(prefix + " " * n)

    fig.canvas.draw()  # re-pack the legend with the blanked labels
    rend = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    for t, prefix, suffix in entries:
        rend = fig.canvas.get_renderer()
        bb = t.get_window_extent(rend)
        # Overlay the token on the label's *rendered* text baseline so its "RT"
        # sits on the black text's baseline (its "J" descends below, as intended).
        # bb.y0 is the actual drawn box bottom -- it already reflects the label's
        # true position, including the downward shift the tall star handle imparts
        # to row 1 (the transform anchor does *not* track that shift). The rendered
        # baseline sits one glyph-descent above the box bottom; use the label
        # string's own descent, falling back to the font descent when the label was
        # blanked to all-spaces (empty prefix -> no glyphs to measure a descent).
        prop = t.get_fontproperties()
        _, _, d = rend.get_text_width_height_descent(t.get_text(), prop, False)
        if d <= 0.0:
            _, _, d = rend.get_text_width_height_descent("Rg", prop, False)
        base_y = bb.y0 + d
        xf, yf = inv.transform((bb.x0 + width(prefix), base_y))
        token = fig.text(
            xf, yf, RTJ_TOKEN, ha="left", va="baseline",
            fontsize=LEGEND_FONTSIZE, fontweight="bold", color=OURS,
        )
        if suffix:
            fig.canvas.draw()  # need the rendered token to hug the suffix to it
            rend = fig.canvas.get_renderer()
            x_end = token.get_window_extent(rend).x1
            xf2, yf2 = inv.transform((x_end, base_y))
            fig.text(
                xf2, yf2, suffix, ha="left", va="baseline",
                fontsize=LEGEND_FONTSIZE, color="black",
            )


def fetch_run_metrics(run: wandb.apis.public.Run) -> dict[str, list[float]]:
    """Read test rows from scan_history, aligned positionally with CTX_SIZES."""
    mae: list[float] = []
    auc: list[float] = []
    labels_reg: list[float] = []
    labels_clf: list[float] = []
    for row in run.scan_history(
        keys=[KEY_MAE, KEY_AUC, KEY_LABELS_REG, KEY_LABELS_CLF]
    ):
        mae.append(row[KEY_MAE])
        auc.append(row[KEY_AUC])
        labels_reg.append(row[KEY_LABELS_REG])
        labels_clf.append(row[KEY_LABELS_CLF])
    assert len(mae) == len(CTX_SIZES), (
        f"{run.name}: expected {len(CTX_SIZES)} test rows, got {len(mae)}"
    )
    return {
        "mae": mae,
        "auc": auc,
        "labels_reg": labels_reg,
        "labels_clf": labels_clf,
    }


def render(
    runs_map: dict[str, str],
    families: list[list[str]],
    run_metrics: dict[str, dict[str, list[float]]],
    out_path: Path,
) -> None:
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = OURS  # cardinal red marks our method / the best ablation choice
    other_colors = iter([c for i, c in enumerate(palette) if i not in (0, 3)])
    colors: dict[str, tuple[float, float, float]] = {}
    for run_name in runs_map:
        if run_name in HIGHLIGHTS:
            colors[run_name] = highlight_color
        else:
            colors[run_name] = next(other_colors)

    # Two titled top-level groups (subfigures); each holds a tight, shared-y
    # pair of bottom-level panels (line + scatter).
    fig = plt.figure(figsize=(LINE, LINE / 3.9), layout="constrained")
    fig.get_layout_engine().set(w_pad=0.02, h_pad=0.02, wspace=0.03, hspace=0.0)
    subfigs = fig.subfigures(1, 2, wspace=0.04)
    suptitles: list = []  # kept so the tight-bbox crop can include them explicitly

    for gi, (subfig, group) in enumerate(zip(subfigs, GROUPS)):
        ax_line, ax_scatter = subfig.subplots(
            1, 2, sharey=True, gridspec_kw={"wspace": 0.02}
        )
        metric_key = group["metric"]
        label_key = group["label_key"]
        ylabel = group["ylabel"]
        # The bfs256 outlier is excluded only from the y-range computation so it
        # doesn't squash the other curves; its line/markers are still drawn.
        excluded = YLIM_EXCLUDE.get(group["key"], set())
        y_vals: list[float] = []

        # --- line panel: metric vs. context size ---
        for run_name, display_name in runs_map.items():
            ys = [
                run_metrics[run_name][metric_key][CTX_SIZES.index(c)] * 100.0
                for c in CTX_CURVES
            ]
            is_highlight = run_name in HIGHLIGHTS
            # Line panels stay marker-free; markers live only in the scatter.
            ax_line.plot(
                CTX_CURVES,
                ys,
                label=display_name,
                color=colors[run_name],
                lw=1.2,
                linestyle=HIGHLIGHTS.get(run_name, "-"),
                zorder=3 if is_highlight else 2,
            )
            if run_name not in excluded:
                y_vals.extend(ys)
        ax_line.set_xscale("log", base=2)
        ax_line.set_xticks(LINE_XTICKS)
        ax_line.set_xticklabels([fmt_ctx(c) for c in LINE_XTICKS], fontsize=paper.TICK_SIZE)
        ax_line.minorticks_off()
        ax_line.set_xlim(CTX_CURVES[0] / 1.18, CTX_CURVES[-1] * 1.18)
        ax_line.set_xlabel(XLABEL, fontsize=paper.LABEL_SIZE)

        # --- scatter panel: one marker per retriever, at the 8K context ---
        ci = CTX_SIZES.index(SCATTER_CTX)
        for run_name, display_name in runs_map.items():
            x = run_metrics[run_name][label_key][ci]
            y = run_metrics[run_name][metric_key][ci] * 100.0
            is_highlight = run_name in HIGHLIGHTS
            ax_scatter.plot(
                x,
                y,
                marker=MARKERS[run_name],
                markersize=marker_size(run_name),
                color=colors[run_name],
                markeredgecolor="white",
                markeredgewidth=0.5,
                linestyle="none",
                zorder=4 if is_highlight else 3,
            )
            # Thin light-gray line: line panel's 8K endpoint -> this scatter
            # marker. Both share the y-axis and encode the metric at 8K, so it's
            # a horizontal connector. Added to ax_scatter (drawn after ax_line)
            # so the markers/curves stay on top; clip_on=False lets it span
            # panels, and set_in_layout(False) keeps constrained_layout from
            # reserving space for its cross-panel extent (which distorts spacing).
            con = ConnectionPatch(
                xyA=(SCATTER_CTX, y),
                coordsA=ax_line.transData,
                xyB=(x, y),
                coordsB=ax_scatter.transData,
                arrowstyle="-",
                color=ARROW_COLOR,
                lw=ARROW_LW,
                zorder=1,
                clip_on=False,
            )
            con.set_in_layout(False)
            ax_scatter.add_artist(con)
        ax_scatter.set_xlim(*SCATTER_XLIM)
        ax_scatter.minorticks_off()
        ax_scatter.set_xticks(SCATTER_XTICKS)
        ax_scatter.set_xticklabels([str(t) for t in SCATTER_XTICKS], fontsize=paper.TICK_SIZE)
        ax_scatter.set_xlabel(XLABEL_LABELS, fontsize=paper.LABEL_SIZE)

        # Shared y-range comes from the line panel; the scatter inherits it.
        if y_vals:
            y0, y1 = min(y_vals), max(y_vals)
            pad = (y1 - y0) * 0.10 or 1.0
            ax_line.set_ylim(y0 - pad, y1 + pad)

        ax_line.set_ylabel(ylabel, fontsize=paper.LABEL_SIZE)
        ax_scatter.tick_params(axis="y", labelleft=True)
        for ax in (ax_line, ax_scatter):
            ax.tick_params(axis="both", labelsize=paper.TICK_SIZE)
            ax.set_axisbelow(True)
            ax.spines["left"].set_color("0.4")
            ax.spines["bottom"].set_color("0.4")

        suptitles.append(
            subfig.suptitle(
                group["title"], fontsize=paper.TITLE_SIZE
            )
        )

    # Retriever legend — centered below the panels. Proxy handles show each
    # retriever's line with its scatter marker drawn on it.
    ncol = len(families)
    legend_handles: list = []
    legend_labels: list[str] = []
    for col in families:
        for run_name in col:
            legend_handles.append(
                Line2D(
                    [],
                    [],
                    color=colors[run_name],
                    lw=1.2,
                    linestyle=HIGHLIGHTS.get(run_name, "-"),
                    marker=MARKERS[run_name],
                    markersize=marker_size(run_name),
                    markeredgecolor="white",
                    markeredgewidth=0.5,
                )
            )
            legend_labels.append(runs_map[run_name])
    color_legend = fig.legend(
        legend_handles,
        legend_labels,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.32),
        ncol=ncol,
        frameon=False,
        fontsize=LEGEND_FONTSIZE,
        handlelength=2.0,
        columnspacing=1.4,
        handletextpad=0.5,
        title=LEGEND_TITLE,
        title_fontsize=LEGEND_FONTSIZE,
    )
    color_legend._legend_box.align = "left"
    color_legend.set_in_layout(False)  # keep constrained_layout from reserving space
    fig.add_artist(color_legend)

    # Rescale so the tight figure is exactly \linewidth wide (matching the save's
    # pad below), so \includegraphics[width=\linewidth] applies no net scaling —
    # fonts render at their true point size, consistent with every other figure.
    # Done before the RT-J legend overlay so it measures the final geometry.
    paper.fit_to_width(fig, LINE, pad=0.1)

    # Recolor "RT-J" tokens in the legend to bold cardinal red (post-layout overlay).
    style_rtj_in_legend(fig, color_legend)

    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.canvas.draw()
    # The legend is kept out of the layout engine (set_in_layout False) so it
    # doesn't distort panel sizes; pass it (and the per-group subfigure titles,
    # which the tight crop otherwise clips) explicitly so they're all kept.
    fig.savefig(
        out_path,
        bbox_inches="tight",
        pad_inches=0.1,
        bbox_extra_artists=[color_legend, *suptitles],
    )
    plt.close(fig)


def main() -> None:
    api = wandb.Api()
    runs_by_name: dict[str, wandb.apis.public.Run] = {}
    for run in sorted(
        api.runs(f"{ENTITY}/{PROJECT}"), key=lambda r: r.created_at, reverse=True
    ):
        if run.state not in ("finished", "running"):
            continue
        if run.name not in runs_by_name:
            runs_by_name[run.name] = run

    run_metrics = {name: fetch_run_metrics(runs_by_name[name]) for name in RUNS}

    render(RUNS, LEGEND_FAMILIES, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/ablations/semantics.py <==
"""Render the semantics figure: nMAE and AUROC vs. context size.

Reads metrics from wandb and writes ``figures/ablations/semantics.pdf``.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

paper.apply()
from matplotlib.lines import Line2D
from matplotlib.offsetbox import (
    AnchoredOffsetbox,
    DrawingArea,
    HPacker,
    TextArea,
)

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "abl/sem": "semantics",
    "abl/nosem": "no semantics",
}

PANEL_TITLE_REG = r"Avg. nMAE % $\downarrow$"
PANEL_TITLE_CLF = r"Avg. AUROC % $\uparrow$"

XLABEL = "Context size (cells)"

# Each inner list is one legend column (top-to-bottom).
LEGEND_FAMILIES: list[list[str]] = [
    ["abl/sem"],
    ["abl/nosem"],
]

# {run_name: linestyle} — these runs are emphasized in cardinal red.
HIGHLIGHTS: dict[str, str] = {
    "abl/sem": "-",
}

# The highlighted (RT-J) run's legend entry gets RTJ_SUFFIX appended and is drawn
# in bold OURS, matching the cardinal-red \rtj text in the paper / the RT-J entry in the
# baselines figure.
RTJ_SUFFIX = " (RT-J)"
RTJ_TOKEN = "RT-J"  # only this substring of the RT-J entry is bold cardinal red
OURS = paper.PRIMARY

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
from gen import PROJECT_ABL as PROJECT  # noqa: E402  (the ablation project; see gen/__init__.py)
CTX_SIZES = [256, 512, 1024, 2048, 4096, 8192]
DISPLAY_CTX_MIN = 256
OUT_PATH = Path("figures/ablations/semantics.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

YLIM_BOTTOM: dict[str, float] = {}
YLIM_TOP: dict[str, float] = {}
RUN_CTX_MIN: dict[str, dict[str, int]] = {}
YLIM_EXCLUDE: dict[str, set[str]] = {}

KEY_MAE = "ctx_scaling/steps=0/test/avg_mae"
KEY_AUC = "ctx_scaling/steps=0/test/avg_auc"

PANEL_TITLES = {
    "test/avg_nmae": PANEL_TITLE_REG,
    "test/avg_auc": PANEL_TITLE_CLF,
}


def fetch_run_metrics(run: wandb.apis.public.Run) -> dict[str, list[float]]:
    """Read test rows from scan_history, aligned positionally with CTX_SIZES."""
    mae: list[float] = []
    auc: list[float] = []
    for row in run.scan_history(keys=[KEY_MAE, KEY_AUC]):
        mae.append(row[KEY_MAE])
        auc.append(row[KEY_AUC])
    assert len(mae) == len(CTX_SIZES), (
        f"{run.name}: expected {len(CTX_SIZES)} test rows, got {len(mae)}"
    )
    return {"mae": mae, "auc": auc}


def bottom_legend(fig, ax, entries, fontsize=paper.LABEL_SIZE, marker=None) -> None:
    """Draw a framed, horizontal legend below ``ax``, built from offsetboxes so a
    single entry's label can mix colors/weights (used to render only the RT-J
    token in bold cardinal red). ``entries`` is a list of ``(line_color, segments)``,
    where ``segments`` is a list of ``(text, color, weight)`` pieces rendered
    contiguously — matplotlib lays them out itself, so no text-overlay hacks.
    ``marker`` (if given) adds a centered marker to each line handle."""
    packed = []
    for line_color, segments in entries:
        handle = DrawingArea(16, fontsize, 0, 0)
        handle.add_artist(
            Line2D([0, 16], [0.5 * fontsize, 0.5 * fontsize], color=line_color, lw=1.4)
        )
        if marker is not None:
            handle.add_artist(
                Line2D([8], [0.5 * fontsize], color=line_color, marker=marker,
                       markersize=2.6, linestyle="none")
            )
        label = HPacker(
            children=[
                TextArea(t, textprops=dict(color=c, fontweight=w, fontsize=fontsize))
                for t, c, w in segments
            ],
            align="baseline", pad=0, sep=0,
        )
        packed.append(HPacker(children=[handle, label], align="center", pad=0, sep=3))
    row = HPacker(children=packed, align="center", pad=0, sep=10)
    box = AnchoredOffsetbox(
        loc="upper center", child=row, pad=0.4, borderpad=0.0,
        frameon=False, bbox_to_anchor=(0.5, 0.02), bbox_transform=fig.transFigure,
    )
    ax.add_artist(box)


def render(
    runs_map: dict[str, str],
    families: list[list[str]],
    run_metrics: dict[str, dict[str, list[float]]],
    out_path: Path,
) -> None:
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = OURS  # cardinal red marks our method / the best ablation choice
    other_colors = iter([c for i, c in enumerate(palette) if i not in (0, 3)])
    colors: dict[str, tuple[float, float, float]] = {}
    for run_name in runs_map:
        if run_name in HIGHLIGHTS:
            colors[run_name] = highlight_color
        else:
            colors[run_name] = next(other_colors)

    fig, axes = plt.subplots(1, 2, figsize=(0.49 * LINE, LINE / 4.66))
    panels = [
        ("test/avg_nmae", "mae"),
        ("test/avg_auc", "auc"),
    ]

    def fmt_ctx(c: int) -> str:
        if c >= 1024:
            return f"{c // 1024}K"
        return str(c)

    line_by_run: dict[str, plt.Line2D] = {}
    for ax, (title, metric_key) in zip(axes, panels):
        for run_name, display_name in runs_map.items():
            cmin = max(DISPLAY_CTX_MIN, RUN_CTX_MIN.get(run_name, {}).get(title, 0))
            xs = [c for c in CTX_SIZES if c >= cmin]
            ys = [
                run_metrics[run_name][metric_key][i] * 100.0
                for i, c in enumerate(CTX_SIZES)
                if c >= cmin
            ]
            is_highlight = run_name in HIGHLIGHTS
            (line,) = ax.plot(
                xs,
                ys,
                label=display_name,
                color=colors[run_name],
                lw=1.2,
                linestyle=HIGHLIGHTS.get(run_name, "-"),
                marker="o",
                markersize=2.6,
                zorder=3 if is_highlight else 2,
            )
            if ax is axes[0]:
                line_by_run[run_name] = line

        display_ctx = [c for c in CTX_SIZES if c >= DISPLAY_CTX_MIN]
        ax.set_xscale("log", base=2)
        xticks = display_ctx[1::2]  # every other ctx, so 7pt labels don't crowd
        ax.set_xticks(xticks)
        ax.set_xticklabels([fmt_ctx(c) for c in xticks], fontsize=paper.TICK_SIZE)
        ax.minorticks_off()
        ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
        ax.set_xlim(display_ctx[0] / 1.18, display_ctx[-1] * 1.18)
        ax.set_xlabel(XLABEL, fontsize=paper.LABEL_SIZE)
        ax.set_title(PANEL_TITLES[title])
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.6)
        ax.set_axisbelow(True)
        excluded = YLIM_EXCLUDE.get(title, set())
        y_vals: list[float] = []
        for run_name in runs_map:
            if run_name in excluded:
                continue
            cmin = max(DISPLAY_CTX_MIN, RUN_CTX_MIN.get(run_name, {}).get(title, 0))
            for i, c in enumerate(CTX_SIZES):
                if c >= cmin:
                    y_vals.append(run_metrics[run_name][metric_key][i] * 100.0)
        y0, y1 = (min(y_vals), max(y_vals)) if y_vals else ax.get_ylim()
        pad = (y1 - y0) * 0.06
        ax.set_ylim(
            YLIM_BOTTOM.get(title, y0 - pad),
            YLIM_TOP.get(title, y1 + pad),
        )
        sns.despine(ax=ax)
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    fig.tight_layout(pad=0.4, w_pad=0.8)
    # Legend below the x-labels, outside the plotting area, one horizontal row.
    # The RT-J entry splits into "<name> (" + bold cardinal-red "RT-J" + ")".
    pre, _, post = RTJ_SUFFIX.partition(RTJ_TOKEN)  # " (", ")"
    entries = []
    for col in families:
        for run_name in col:
            base = runs_map[run_name]
            if run_name in HIGHLIGHTS:
                segments = [
                    (base + pre, "black", "normal"),
                    (RTJ_TOKEN, OURS, "bold"),
                    (post, "black", "normal"),
                ]
            else:
                segments = [(base, "black", "normal")]
            entries.append((colors[run_name], segments))
    bottom_legend(fig, axes[0], entries, marker="o")
    # Crop to the exact 0.49\linewidth slot width so \includegraphics applies no
    # net scaling (on-page scale 1.0) and this figure's fonts match every other
    # figure. See paper.save_at_width.
    paper.save_at_width(fig, out_path, 0.49 * LINE)
    plt.close(fig)


def main() -> None:
    api = wandb.Api()
    runs_by_name: dict[str, wandb.apis.public.Run] = {}
    for run in sorted(
        api.runs(f"{ENTITY}/{PROJECT}"), key=lambda r: r.created_at, reverse=True
    ):
        if run.state not in ("finished", "running"):
            continue
        if run.name not in runs_by_name:
            runs_by_name[run.name] = run

    run_metrics = {name: fetch_run_metrics(runs_by_name[name]) for name in RUNS}

    render(RUNS, LEGEND_FAMILIES, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/ablations/task_mix.py <==
"""Render the pretraining-task-mix ablation: nMAE / AUROC vs. pretraining steps.

Each curve is one pretraining task mix (mixed / autocompletion-only /
forecast-only). The y-axis is the in-training validation metric evaluated at
the 8192-cell context the in-loop validation uses;
the x-axis is pretraining steps. Each ablation run uses the full pretraining recipe and
stops early on its validation metric (10k-step patience). Reads metrics from the pretraining
wandb runs and writes ``figures/ablations/task_mix.pdf``.
"""

import re
from pathlib import Path

import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

from gen import PROJECT_PRETRAIN_ABL, PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE

paper.apply()
from matplotlib.lines import Line2D
from matplotlib.offsetbox import (
    AnchoredOffsetbox,
    DrawingArea,
    HPacker,
    TextArea,
    VPacker,
)

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {(wandb project, run name): legend display name}. The mixed arm is the
# round's base pretraining run itself; the single-family arms differ from it only
# in the task list, plus a 10k-step early-stop patience
# (relational-transformer/expts/repaper/pretrain_abl). Requeued attempts
# appear as `<name>-<attempt>` runs; fetch_family merges them by step.
RUNS: dict[tuple[str, str], str] = {
    (PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE): "autocomplete + forecast tasks",
    (PROJECT_PRETRAIN_ABL, "mix-autocomplete"): "autocomplete only",
    (PROJECT_PRETRAIN_ABL, "mix-forecast"): "forecast only",
}

PANEL_TITLE_REG = r"Avg. nMAE % $\downarrow$"
PANEL_TITLE_CLF = r"Avg. AUROC % $\uparrow$"

XLABEL = "Pretraining steps"

# Run id emphasized in cardinal red (the default recipe's mixed objective = RT-J).
# Its legend entry gets RTJ_SUFFIX appended, with only RTJ_TOKEN in bold cardinal red
# (matching the cardinal-red \rtj text in the paper / the RT-J entry in the baselines figure).
HIGHLIGHT_RUN = (PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE)
RTJ_SUFFIX = " (RT-J)"
RTJ_TOKEN = "RT-J"  # only this substring of the RT-J entry is bold cardinal red
CARDINAL_RED = paper.CARDINAL_RED

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
MAX_STEP = 2**15  # the ablation arms train this far; early stopping may end one sooner
OUT_PATH = Path("figures/ablations/task_mix.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

MAE_KEY = "swa/nmae/val/mean"
AUC_KEY = "swa/auroc/val/mean"

XTICKS = [0, 4000, 8000, 12000, 16000]
XMIN = 0
XMAX = 16000
XPAD = 600

YLIM_BOTTOM: dict[str, float] = {}
YLIM_TOP: dict[str, float] = {}

PANEL_TITLES = {"mae": PANEL_TITLE_REG, "auc": PANEL_TITLE_CLF}


def fmt_step(s: int) -> str:
    return "0" if s == 0 else f"{s // 1000}K"


def attempt_of(run_name: str, name: str) -> bool:
    """`<name>-<jobid>.<restart>.<attempt>` is an attempt of `<name>`; a longer
    run name that merely starts with it (`plurel-join-l1`, `mask25-mw`) is a
    different run."""
    if not run_name.startswith(name + "-"):
        return False
    return re.fullmatch(r"\d+(\.\d+)*", run_name[len(name) + 1 :]) is not None


def fetch_family(api: wandb.Api, project: str, name: str) -> dict[str, list[float]]:
    """Merge the (step, swa val nMAE, swa val AUROC) histories of every attempt
    of one training run (`<name>` and `<name>-<attempt>`), later attempts
    overwriting overlapping steps."""
    runs = sorted(
        (
            r
            for r in api.runs(f"{ENTITY}/{project}")
            if r.name == name or attempt_of(r.name, name)
        ),
        key=lambda r: r.created_at,
    )
    by_step: dict[int, tuple[float, float]] = {}
    for run in runs:
        for row in run.scan_history(keys=["step", MAE_KEY, AUC_KEY]):
            step, mae, auc = row.get("step"), row.get(MAE_KEY), row.get(AUC_KEY)
            if step is None or mae is None or auc is None or step > MAX_STEP:
                continue
            by_step[int(step)] = (float(mae), float(auc))
    pts = sorted((s, m, a) for s, (m, a) in by_step.items())
    return {
        "steps": [p[0] for p in pts],
        "mae": [p[1] for p in pts],
        "auc": [p[2] for p in pts],
    }



def bottom_legend(fig, ax, entries, fontsize=paper.LABEL_SIZE, marker=None, split=None) -> None:
    """Draw a framed, horizontal legend below ``ax``, built from offsetboxes so a
    single entry's label can mix colors/weights (used to render only the RT-J
    token in bold cardinal red). ``entries`` is a list of ``(line_color, segments)``,
    where ``segments`` is a list of ``(text, color, weight)`` pieces rendered
    contiguously — matplotlib lays them out itself, so no text-overlay hacks.
    ``marker`` (if given) adds a centered marker to each line handle."""
    packed = []
    for line_color, segments in entries:
        handle = DrawingArea(16, fontsize, 0, 0)
        handle.add_artist(
            Line2D([0, 16], [0.5 * fontsize, 0.5 * fontsize], color=line_color, lw=1.4)
        )
        if marker is not None:
            handle.add_artist(
                Line2D([8], [0.5 * fontsize], color=line_color, marker=marker,
                       markersize=2.2, linestyle="none")
            )
        label = HPacker(
            children=[
                TextArea(t, textprops=dict(color=c, fontweight=w, fontsize=fontsize))
                for t, c, w in segments
            ],
            align="baseline", pad=0, sep=0,
        )
        packed.append(HPacker(children=[handle, label], align="center", pad=0, sep=3))
    # Two legend rows: first ``split`` entries on top, rest below.
    if split is None:
        split = (len(packed) + 1) // 2
    rows = [
        HPacker(children=packed[:split], align="center", pad=0, sep=10),
        HPacker(children=packed[split:], align="center", pad=0, sep=10),
    ]
    col = VPacker(children=rows, align="center", pad=0, sep=3)
    box = AnchoredOffsetbox(
        loc="upper center", child=col, pad=0.4, borderpad=0.0,
        frameon=False, bbox_to_anchor=(0.5, 0.02), bbox_transform=fig.transFigure,
    )
    ax.add_artist(box)


def render(
    runs_map: dict[str, str],
    run_metrics: dict[str, dict[str, list[float]]],
    out_path: Path,
) -> None:
    run_ids = list(runs_map)
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = CARDINAL_RED  # cardinal red marks RT-J / the best ablation choice
    other_colors = iter([c for i, c in enumerate(palette) if i not in (0, 3)])
    colors: dict[str, tuple[float, float, float]] = {}
    for rid in run_ids:
        colors[rid] = (
            highlight_color if rid == HIGHLIGHT_RUN else next(other_colors)
        )

    fig, axes = plt.subplots(1, 2, figsize=(0.49 * LINE, LINE / 4.66))
    panels = [("mae", PANEL_TITLE_REG), ("auc", PANEL_TITLE_CLF)]

    xticks = XTICKS

    line_by_run: dict[str, plt.Line2D] = {}
    for ax, (metric_key, title) in zip(axes, panels):
        y_vals: list[float] = []
        for rid in run_ids:
            m = run_metrics[rid]
            keep = [i for i, s in enumerate(m["steps"]) if XMIN <= s <= XMAX]
            xs = [m["steps"][i] for i in keep]
            ys = [m[metric_key][i] for i in keep]
            is_h = rid == HIGHLIGHT_RUN
            (line,) = ax.plot(
                xs,
                ys,
                color=colors[rid],
                lw=1.2,
                zorder=3 if is_h else 2,
            )
            if ax is axes[0]:
                line_by_run[rid] = line
            y_vals.extend(ys)

        ax.set_xticks(xticks)
        ax.set_xticklabels([fmt_step(s) for s in xticks], fontsize=paper.TICK_SIZE)
        ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
        ax.set_xlim(XMIN - XPAD, XMAX + XPAD)
        ax.set_xlabel(XLABEL, fontsize=paper.LABEL_SIZE)
        ax.set_title(title)
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.6)
        ax.set_axisbelow(True)
        if y_vals:
            y0, y1 = min(y_vals), max(y_vals)
            pad = (y1 - y0) * 0.06 or 1.0
            ax.set_ylim(
                YLIM_BOTTOM.get(metric_key, y0 - pad),
                YLIM_TOP.get(metric_key, y1 + pad),
            )
        sns.despine(ax=ax)
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    fig.tight_layout(pad=0.05, w_pad=0.5)
    # Legend below the x-labels, outside the plotting area, one horizontal row.
    # The RT-J entry ("mixed") splits into "mixed (" + bold cardinal-red "RT-J" + ")".
    pre, _, post = RTJ_SUFFIX.partition(RTJ_TOKEN)  # " (", ")"
    entries = []
    for rid in run_ids:
        base = runs_map[rid]
        if rid == HIGHLIGHT_RUN:
            segments = [
                (base + pre, "black", "normal"),
                (RTJ_TOKEN, CARDINAL_RED, "bold"),
                (post, "black", "normal"),
            ]
        else:
            segments = [(base, "black", "normal")]
        entries.append((colors[rid], segments))
    bottom_legend(fig, axes[0], entries, split=1)
    # Crop to the exact 0.49\linewidth slot width so \includegraphics applies
    # no net scaling (on-page scale 1.0), matching every other figure.
    paper.save_at_width(fig, out_path, 0.49 * LINE)
    plt.close(fig)


def main() -> None:
    api = wandb.Api()
    run_metrics: dict[tuple[str, str], dict[str, list[float]]] = {}
    for (project, name), label in RUNS.items():
        m = fetch_family(api, project, name)
        if not m["steps"]:
            print(f"{label} ({project}/{name}): no eval logged yet, skipping")
            continue
        run_metrics[project, name] = m
        print(
            f"{label} ({project}/{name}): {len(m['steps'])} pts, "
            f"steps {m['steps'][0]}..{m['steps'][-1]}"
        )

    render(RUNS, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/appendix/attribution.py <==
import json
from pathlib import Path

from roach import paper

HALF_HEADER = r"Comparison & Reg. & Clf."

BLOCK_DATA = r"Pretraining data"
BLOCK_INFER = r"Context retrieval"
BLOCK_TTC = r"Test-time compute"

ROW_LB = r"\rtj{} vs.\ \rtp{}"
ROW_JOIN_PLUREL = r"\theJoin{}-only vs.\ PluRel-only"
ROW_RW = r"random walk vs.\ {other}"
RW_OTHERS = {
    "abl/bfs256": "width-256 BFS",
    "abl/rand": "uniform random",
}
ROW_TUNE = r"tuned vs.\ default context"
ROW_ENS = r"16 context ensemble vs.\ 1 context"

DATA_PATH = Path("figures/appendix/attribution.json")
DARKEST = paper.shades(paper.ACCENT)["light"]
MIN_CONTRAST = 7.0
OUT_PATH = Path("figures/appendix/attribution_body.tex")

PREAMBLE = "\n".join(
    [
        paper.TABLE_PREAMBLE,
        r"\usepackage{colortbl}",
        r"\definecolor{rtmaroon}{HTML}{8C1515}",
        r"\definecolor{coolgrey}{HTML}{53565A}",
        r"\definecolor{paloaltogreen}{HTML}{175E54}",
        r"\newcommand{\rtj}{\mbox{\textcolor{rtmaroon}{\textbf{RT-J}}}}",
        r"\newcommand{\rtp}{\textcolor{coolgrey}{\textbf{\textsc{RT-PluRel}}}}",
        r"\newcommand{\theJoin}{\textcolor{paloaltogreen}{\textbf{\textsc{the Join}}}}",
    ]
)


def gain(ours: tuple[float, float], other: tuple[float, float]) -> tuple[float, float]:
    ours, other = [round(v, 2) for v in ours], [round(v, 2) for v in other]
    return other[0] - ours[0], ours[1] - other[1]


def signed(x: float) -> str:
    s = f"{x:+.2f}"
    return "$0.00$" if s in ("+0.00", "-0.00") else f"${s}$"


def shade(x: float, top: float) -> str:
    if x <= 0:
        return ""
    t = min(x / top, 1.0)
    rgb = [round(255 + t * (c - 255)) for c in bytes.fromhex(DARKEST[1:])]
    fill = "#" + "".join(f"{c:02X}" for c in rgb)
    assert paper.contrast(paper.BLACK, fill) >= MIN_CONTRAST, fill
    return rf"\cellcolor[HTML]{{{fill[1:]}}}"


def row(label: str, g: tuple[float, float], top: tuple[float, float]) -> str:
    print(f"  {label}: dnMAE {g[0]:+.3f} dAUROC {g[1]:+.3f}")
    return (
        rf"\hspace{{0.5em}}{label} & {shade(g[0], top[0])}{signed(g[0])} & "
        rf"{shade(g[1], top[1])}{signed(g[1])}"
    )


def block(title: str, spec: str = "@{}l") -> str:
    return rf"\multicolumn{{3}}{{{spec}}}{{\textit{{{title}}}}}"


def side_by_side(left: list[str], right: list[str]) -> list[str]:
    n = max(len(left), len(right))
    left = left + [" & & "] * (n - len(left))
    right = right + [" & & "] * (n - len(right))
    return [rf"{a} & {b} \\" for a, b in zip(left, right)]


def main() -> None:
    d = {k: (v["nmae"], v["auroc"]) for k, v in json.loads(DATA_PATH.read_text()).items()}
    rtj_lb, rtp_lb = d["lb/rt-j"], d["lb/rt-plurel"]
    join, plurel = d["pretrain/join"], d["pretrain/plurel"]
    rw = d["abl/rw"]
    others = {n: d[n] for n in RW_OTHERS}
    default1, default16, tuned1 = d["ens/default/1"], d["ens/default/16"], d["ens/tuned/1"]

    g = {
        ROW_LB: gain(rtj_lb, rtp_lb),
        ROW_JOIN_PLUREL: gain(join, plurel),
        **{ROW_RW.format(other=RW_OTHERS[n]): gain(rw, others[n]) for n in RW_OTHERS},
        ROW_TUNE: gain(tuned1, default1),
        ROW_ENS: gain(default16, default1),
    }
    top_gain = tuple(max(v[i] for v in g.values()) for i in range(2))
    top = side_by_side(
        [
            block(BLOCK_DATA),
            row(ROW_LB, g[ROW_LB], top_gain),
            row(ROW_JOIN_PLUREL, g[ROW_JOIN_PLUREL], top_gain),
        ],
        [
            block(BLOCK_INFER, "l"),
            *[row(ROW_RW.format(other=RW_OTHERS[n]), g[ROW_RW.format(other=RW_OTHERS[n])], top_gain) for n in RW_OTHERS],
        ],
    )
    bottom = [
        rf"\multicolumn{{6}}{{@{{}}l}}{{\textit{{{BLOCK_TTC}}}}} \\",
        *side_by_side([row(ROW_TUNE, g[ROW_TUNE], top_gain)], [row(ROW_ENS, g[ROW_ENS], top_gain)]),
    ]
    lines = [
        r"\setlength{\tabcolsep}{1.5pt}",
        r"\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lrrlrr@{}}",
        r"\toprule",
        rf"{HALF_HEADER} & {HALF_HEADER} \\",
        r"\cmidrule(r){1-3}\cmidrule(l){4-6}",
        *top,
        r"\midrule",
        *bottom,
        r"\bottomrule",
        r"\end{tabular*}",
    ]
    paper.save_table(
        "\n".join(lines) + "\n", OUT_PATH, width_in=paper.LINEWIDTH_IN, preamble=PREAMBLE
    )
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/appendix/attribution_data.py <==
import json
import re
import statistics
import urllib.request
from pathlib import Path

import wandb

from gen import PROJECT_ABL, PROJECT_ENSCURVE, PROJECT_PRETRAIN_BASE
from gen.appendix.tables import CLF_TASKS, REG_TASKS

ENTITY = "rtv2"
LEADERBOARD_URL = (
    "https://raw.githubusercontent.com/stanford-star/relbench/main/leaderboard/leaderboard.json"
)
OUT_PATH = Path("figures/appendix/attribution.json")
WINDOW = (10_000, 18_000)
CTX = 8192
CTX_SIZES = [256, 512, 1024, 2048, 4096, 8192]
MAE_KEY = "swa/nmae/val/mean"
AUC_KEY = "swa/auroc/val/mean"
ABL_MAE = "ctx_scaling/steps=0/test/avg_mae"
ABL_AUC = "ctx_scaling/steps=0/test/avg_auc"
ABL_RUNS = ["abl/sem", "abl/nosem", "abl/rw", "abl/bfs32", "abl/bfs256", "abl/rand"]


def attempt_of(run_name: str, name: str) -> bool:
    if run_name == name:
        return True
    if not run_name.startswith(name + "-"):
        return False
    return re.fullmatch(r"\d+(\.\d+)*", run_name[len(name) + 1 :]) is not None


def window_mean(api: wandb.Api, project: str, name: str) -> tuple[float, float]:
    runs = sorted(
        (r for r in api.runs(f"{ENTITY}/{project}") if attempt_of(r.name, name)),
        key=lambda r: r.created_at,
    )
    by_step: dict[int, tuple[float, float]] = {}
    for run in runs:
        for row in run.scan_history(keys=["step", MAE_KEY, AUC_KEY]):
            step, mae, auc = row.get("step"), row.get(MAE_KEY), row.get(AUC_KEY)
            if step is None or mae is None or auc is None:
                continue
            by_step[int(step)] = (float(mae), float(auc))
    pts = [v for s, v in by_step.items() if WINDOW[0] <= s <= WINDOW[1]]
    assert len(pts) == 9, f"{project}/{name}: {len(pts)} points in {WINDOW}"
    mae = statistics.mean(p[0] for p in pts)
    auc = statistics.mean(p[1] for p in pts)
    print(f"{project}/{name} [{runs[0].name}..]: window nMAE {mae:.3f} AUROC {auc:.3f}")
    return mae, auc


def abl_at_ctx(runs: dict, name: str) -> tuple[float, float]:
    rows = list(runs[name].scan_history(keys=[ABL_MAE, ABL_AUC]))
    assert len(rows) == len(CTX_SIZES), f"{name}: {len(rows)} rows"
    row = rows[CTX_SIZES.index(CTX)]
    mae, auc = 100 * row[ABL_MAE], 100 * row[ABL_AUC]
    print(f"{PROJECT_ABL}/{name} L={CTX}: nMAE {mae:.3f} AUROC {auc:.3f}")
    return mae, auc


def ens_at(runs: dict, name: str, n: int) -> tuple[float, float]:
    by_n = {
        int(r["ens_size"]): r
        for r in runs[name].scan_history(keys=["ens_size", "test/avg_mae", "test/avg_auc"])
    }
    mae, auc = 100 * by_n[n]["test/avg_mae"], 100 * by_n[n]["test/avg_auc"]
    print(f"{PROJECT_ENSCURVE}/{name} n_ens={n}: nMAE {mae:.3f} AUROC {auc:.3f}")
    return mae, auc


def leaderboard_mean(entries: dict, name: str) -> tuple[float, float]:
    boards = entries[name]["boards"]
    reg = boards["regression"]["results"]
    clf = boards["binary_classification"]["results"]
    mae = 100 * statistics.mean(reg[f"{db}/{t}"] for db, t in REG_TASKS)
    auc = 100 * statistics.mean(clf[f"{db}/{t}"] for db, t in CLF_TASKS)
    print(f"leaderboard {name}: nMAE {mae:.3f} AUROC {auc:.3f}")
    return mae, auc


def main() -> None:
    api = wandb.Api()
    entries = {e["name"]: e for e in json.load(urllib.request.urlopen(LEADERBOARD_URL))}
    abl = {
        r.name: r
        for r in sorted(api.runs(f"{ENTITY}/{PROJECT_ABL}"), key=lambda r: r.created_at)
    }
    ens = {
        r.name: r
        for r in sorted(api.runs(f"{ENTITY}/{PROJECT_ENSCURVE}"), key=lambda r: r.created_at)
    }
    data = {
        "lb/rt-j": leaderboard_mean(entries, "RT-J (in-context)"),
        "lb/rt-plurel": leaderboard_mean(entries, "RT-PluRel (in-context)"),
        "pretrain/join": window_mean(api, PROJECT_PRETRAIN_BASE, "join"),
        "pretrain/plurel": window_mean(api, PROJECT_PRETRAIN_BASE, "plurel"),
        **{name: abl_at_ctx(abl, name) for name in ABL_RUNS},
        "ens/default/1": ens_at(ens, "default", 1),
        "ens/default/16": ens_at(ens, "default", 16),
        "ens/tuned/1": ens_at(ens, "tuned", 1),
        "ens/tuned/16": ens_at(ens, "tuned", 16),
    }
    OUT_PATH.write_text(json.dumps({k: {"nmae": v[0], "auroc": v[1]} for k, v in data.items()}, indent=1) + "\n")
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/appendix/baselines_extended.py <==
"""Render the extended-context baselines figure (baselines to 131k ctx): nMAE and AUROC vs. mean in-context labels.

The x-axis reports the mean number of in-context labeled task rows that
our model sees per target; markers on the RT curve are annotated with the
underlying context size in cells. Reads metrics from wandb and writes
``figures/appendix/baselines_extended.pdf``.

Each baseline curve is drawn in two segments:
- a base-context segment, and
- a high-context extension (16384..131072) for the four baselines (the
  runs log all 11 ctx rows). The extension connector is drawn solid, matching the base segment.
  Both segments read from the same PROJECT (see below).
"""

from pathlib import Path

import matplotlib.lines as mlines
import matplotlib.patheffects as mpe
import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "rt-j": "RT-J",
    "precomputed_rdblearn_tabicl_batched": "RDBLearn + TabICLv2",
    "precomputed_sql_tabicl_batched": "LLM Agent + TabICLv2",
    "precomputed_rdblearn_lightgbm": "RDBLearn + LightGBM",
    "precomputed_sql_lightgbm": "LLM Agent + LightGBM",
}

PANEL_TITLE_REG = r"Regression $\downarrow$ (9 task avg.)"
PANEL_TITLE_CLF = r"Classification $\uparrow$ (12 task avg.)"

YLABEL_REG = "nMAE %"
YLABEL_CLF = "AUROC %"

XLABEL = "In-context examples"
# Ticks sit at fixed round label counts; the data is plotted at each curve's
# actual mean in-context label count, which need not align with these ticks.
# Baselines extend to ctx 131072, carrying a few thousand
# mean labels, so the ticks run out to 6400 to label that extension.
XTICKS = [25.0, 100.0, 400.0, 1600.0, 6400.0]
XTICK_LABELS = ["25", "100", "400", "1600", "6400"]

# Run whose markers get annotated with their context size on the plot.
CTX_ANNOTATION_RUN = "rt-j"
# Annotate every RT-J point with its context size in cells.
def fmt_ctx(c: int) -> str:
    return f"{c // 1024}K" if c >= 1024 else str(c)

# Header row shown above the baseline entries (underlined; drawn after layout).
LEGEND_BASELINE_TITLE = "Featurizer + Predictor"
# RT-J entry: a 2-line blank placeholder reserves the row height; the bold
# cardinal-red "RT-J" and the normal note are overlaid after layout (matplotlib
# can't style a substring of a legend label). The note's first line continues after "RT-J";
# its second line is flush-left under "RT-J".
RTJ_PLACEHOLDER = " \n "
RTJ_NOTE_LINE1 = " (Ours, annotated:"
RTJ_NOTE_LINE2 = "context tokens / cells)"
# Footer note shown (un-marked) below the baselines, after a blank line.
LEGEND_FOOTER = "No tuning / ensembling."

# Each inner list becomes one legend column (top-to-bottom).
LEGEND_FAMILIES: list[list[str]] = [
    ["rt-j"],
    ["precomputed_rdblearn_tabicl_batched", "precomputed_sql_tabicl_batched"],
    ["precomputed_rdblearn_lightgbm", "precomputed_sql_lightgbm"],
]

# Baseline colors as tab10 indices: blue, orange, green, purple.
BASELINE_COLOR_IDX: dict[str, int] = {
    "precomputed_rdblearn_tabicl_batched": 0,
    "precomputed_sql_tabicl_batched": 1,
    "precomputed_rdblearn_lightgbm": 2,
    "precomputed_sql_lightgbm": 4,
}

# {run_name: linestyle} — these runs are emphasized in cardinal red.
HIGHLIGHTS: dict[str, str] = {
    "rt-j": "-",
}

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
# Protocol switch lives in gen/__init__.py (see comment there).
from gen import PROJECT_SUBSAMPLED as PROJECT

# Runs with a high-context extension segment (drawn solid). Emptied: the
# figure shows only the
# first 6 points (base ctx 256..8192), matching RT-J's 8k cap -- no extension.
FULL_EXT_RUNS = {
    "precomputed_sql_tabicl_batched",
    "precomputed_rdblearn_tabicl_batched",
    "precomputed_sql_lightgbm",
    "precomputed_rdblearn_lightgbm",
}
SUB_EXT_RUNS: set[str] = set()
# Any run with a high-context extension.
EXT_RUNS = FULL_EXT_RUNS | SUB_EXT_RUNS

# Context range for each segment.
BASE_CTX_SIZES = [128, 256, 512, 1024, 2048, 4096, 8192]
# High-context extension sizes to show. Drawn solid for FULL_EXT_RUNS and
# hollow for SUB_EXT_RUNS.
EXT_CTX_SIZES = [16384, 32768, 65536, 131072]

DISPLAY_CTX_MIN = 256  # smallest ctx size shown on the x-axis
OUT_PATH = Path("figures/appendix/baselines_extended.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

# Marker for the annotated RT-J points.
FULL_MARKER = "o"
MARKER_SIZE = 2.6

# RT-J styling: cardinal-red line, matching the cardinal-red \rtj text in the
# paper (paper.PRIMARY, cardinal red, is reserved exclusively for the paper's own method).
OURS = paper.PRIMARY
LW_HIGHLIGHT = 2.2
LW_OTHER = 1.2

# Per-metric explicit ylim overrides; empty = default scaling to the min/max of
# the displayed values (auto-padded). Add a key to pin a side if ever needed.
YLIM_BOTTOM: dict[str, float] = {"test/avg_nmae": 30.0, "test/avg_auc": 62.0}
YLIM_TOP: dict[str, float] = {"test/avg_nmae": 44.0, "test/avg_auc": 78.0}

# Explicit y-ticks per metric.
YTICKS: dict[str, list[float]] = {
    "test/avg_nmae": [30, 34, 38, 42],
    "test/avg_auc": [65, 70, 75],
}

# Per-(run, metric) ctx restrictions: only plot data at ctx >= this cutoff.
RUN_CTX_MIN: dict[str, dict[str, int]] = {}

KEY_MAE = "ctx_scaling/steps=0/test/avg_mae"
KEY_AUC = "ctx_scaling/steps=0/test/avg_auc"
KEY_LABELS_REG = "ctx_scaling/steps=0/test/avg_mean_labels_reg"
KEY_LABELS_CLF = "ctx_scaling/steps=0/test/avg_mean_labels_clf"

PANEL_TITLES = {
    "test/avg_nmae": PANEL_TITLE_REG,
    "test/avg_auc": PANEL_TITLE_CLF,
}
PANEL_YLABELS = {
    "test/avg_nmae": YLABEL_REG,
    "test/avg_auc": YLABEL_CLF,
}


def run_ctx_sizes(run: wandb.apis.public.Run, n_rows: int) -> list[int]:
    """Resolve a run's ctx list. The extended-subsample project stores it under
    nested ``config.eval.ctx_sizes``, or at the top level
    top-level. Try nested, then top-level, then fall back to the base list
    trimmed/padded to ``n_rows``.

    Some runs (notably xgboost runs whose high-ctx resume was
    interrupted) have a stale config ``ctx_sizes`` that no longer matches the
    number of logged rows; when the lengths disagree we fall back to the base
    list so those rows are read as the base [128..8192] curve."""
    eval_cfg = run.config.get("eval")
    if isinstance(eval_cfg, dict) and eval_cfg.get("ctx_sizes"):
        ctx = list(eval_cfg["ctx_sizes"])
    elif run.config.get("ctx_sizes"):
        ctx = list(run.config["ctx_sizes"])
    else:
        ctx = list(BASE_CTX_SIZES)
    if len(ctx) != n_rows:
        # Positional alignment: history rows are the ground truth count.
        ctx = ctx[:n_rows] if len(ctx) >= n_rows else list(BASE_CTX_SIZES)[:n_rows]
    return ctx


def fetch_run_metrics(run: wandb.apis.public.Run) -> dict[str, list[float]]:
    """Read test rows from scan_history, aligned positionally with the run's ctx_sizes."""
    mae: list[float] = []
    auc: list[float] = []
    labels_reg: list[float] = []
    labels_clf: list[float] = []
    for row in run.scan_history(
        keys=[KEY_MAE, KEY_AUC, KEY_LABELS_REG, KEY_LABELS_CLF]
    ):
        mae.append(row[KEY_MAE])
        auc.append(row[KEY_AUC])
        labels_reg.append(row[KEY_LABELS_REG])
        labels_clf.append(row[KEY_LABELS_CLF])
    ctx_sizes = run_ctx_sizes(run, len(mae))
    assert len(mae) == len(ctx_sizes), (
        f"{run.name}: expected {len(ctx_sizes)} test rows, got {len(mae)}"
    )
    return {
        "mae": mae,
        "auc": auc,
        "labels_reg": labels_reg,
        "labels_clf": labels_clf,
        "ctx_sizes": list(ctx_sizes),
    }


def _select(metrics: dict, keep_ctx: set[int]) -> dict[str, list[float]]:
    """Project a fetched-metrics dict down to the rows whose ctx is in keep_ctx,
    preserving order."""
    out = {k: [] for k in ("mae", "auc", "labels_reg", "labels_clf", "ctx_sizes")}
    for i, c in enumerate(metrics["ctx_sizes"]):
        if c in keep_ctx:
            out["ctx_sizes"].append(c)
            for k in ("mae", "auc", "labels_reg", "labels_clf"):
                out[k].append(metrics[k][i])
    return out


def _segment_xy(
    seg: dict[str, list[float]],
    label_key: str,
    metric_key: str,
    cmin: int,
) -> tuple[list[float], list[float], list[int]]:
    """Pull (x, y, ctx) triples from a segment, applying the ctx floor."""
    ctx = seg["ctx_sizes"]
    xs = [seg[label_key][i] for i, c in enumerate(ctx) if c >= cmin]
    ys = [seg[metric_key][i] * 100.0 for i, c in enumerate(ctx) if c >= cmin]
    cs = [c for c in ctx if c >= cmin]
    return xs, ys, cs


def render(
    runs_map: dict[str, str],
    families: list[list[str]],
    run_metrics: dict[str, dict[str, dict[str, list[float]]]],
    out_path: Path,
) -> None:
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = OURS  # cardinal red marks our method on the plot
    colors: dict[str, tuple[float, float, float]] = {}
    for run_name in runs_map:
        if run_name in HIGHLIGHTS:
            colors[run_name] = highlight_color
        else:
            colors[run_name] = palette[BASELINE_COLOR_IDX[run_name]]

    fig, axes = plt.subplots(1, 2, figsize=(LINE, LINE / 3.2))
    metrics = [("test/avg_nmae", "mae"), ("test/avg_auc", "auc")]
    line_by_run: dict[str, plt.Line2D] = {}
    for ax, (title, metric_key) in zip(axes, metrics):
        # Each panel's x-axis is the per-curve mean in-context label count
        # (regression vs. classification use different label averages).
        label_key = "labels_reg" if metric_key == "mae" else "labels_clf"
        panel_x: list[float] = []
        for run_name, display_name in runs_map.items():
            cmin = max(DISPLAY_CTX_MIN, RUN_CTX_MIN.get(run_name, {}).get(title, 0))
            is_highlight = run_name in HIGHLIGHTS
            color = colors[run_name]

            full = run_metrics[run_name]["full"]
            fx, fy, _ = _segment_xy(full, label_key, metric_key, cmin)
            panel_x.extend(fx)
            (line,) = ax.plot(
                fx,
                fy,
                label=display_name,
                color=color,
                lw=LW_OTHER,
                linestyle=HIGHLIGHTS.get(run_name, "-"),
                marker=FULL_MARKER if is_highlight else "none",
                markersize=MARKER_SIZE,
                zorder=3 if is_highlight else 2,
            )
            if ax is axes[0]:
                line_by_run[run_name] = line

            ext = run_metrics[run_name].get("ext")
            if ext and ext["ctx_sizes"]:
                ex, ey, _ = _segment_xy(ext, label_key, metric_key, cmin)
                panel_x.extend(ex)
                # Bridge from the last base-segment point through the extension.
                # Extensions are drawn with the solid
                # connector matching the base segment.
                bx = ([fx[-1]] + ex) if fx else ex
                by = ([fy[-1]] + ey) if fy else ey
                ax.plot(
                    bx,
                    by,
                    color=color,
                    lw=LW_OTHER,
                    linestyle=HIGHLIGHTS.get(run_name, "-"),
                    marker="none",
                    zorder=(3 if is_highlight else 2),
                )

        ax.set_xscale("log", base=2)
        ax.set_xticks(XTICKS)
        assert len(XTICK_LABELS) == len(XTICKS)
        ax.set_xticklabels(XTICK_LABELS)
        ax.minorticks_off()

        # Annotate the RT curve markers with their context size in cells.
        ann = run_metrics[CTX_ANNOTATION_RUN]["full"]
        rt_cmin = max(
            DISPLAY_CTX_MIN, RUN_CTX_MIN.get(CTX_ANNOTATION_RUN, {}).get(title, 0)
        )
        rt_xs, rt_ys, rt_ctx_vals = _segment_xy(ann, label_key, metric_key, rt_cmin)
        ann_offset = (0, 3)
        ann_va = "bottom"
        for x, y, ctx in zip(rt_xs, rt_ys, rt_ctx_vals):
            txt = ax.annotate(
                fmt_ctx(ctx),
                xy=(x, y),
                xytext=ann_offset,
                textcoords="offset points",
                ha="center",
                va=ann_va,
                fontsize=paper.FINE_SIZE,
                color=colors[CTX_ANNOTATION_RUN],
                zorder=4,
            )
            txt.set_path_effects(
                [mpe.withStroke(linewidth=2.0, foreground="white")]
            )
        ax.set_xlim(min(panel_x) / 1.25, max(panel_x) * 1.4)
        ax.set_xlabel(XLABEL)
        ax.set_ylabel(PANEL_YLABELS[title])
        ax.set_title(PANEL_TITLES[title])
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.5)
        ax.set_axisbelow(True)
        y0, y1 = ax.get_ylim()
        pad = (y1 - y0) * 0.06
        lo = YLIM_BOTTOM.get(title, y0 - pad)
        hi = YLIM_TOP.get(title, y1 + pad)
        ax.set_ylim(lo, hi)
        ax.set_yticks(YTICKS[title])
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    legend_handles: list = []
    legend_labels: list[str] = []
    blank = mlines.Line2D([], [], linestyle="none", marker="none")
    title_inserted = False
    for col in families:
        for run_name in col:
            if run_name == CTX_ANNOTATION_RUN:  # RT-J: placeholder + blank line
                legend_handles.append(line_by_run[run_name])
                legend_labels.append(RTJ_PLACEHOLDER)
                legend_handles.append(blank)
                legend_labels.append(" ")
                continue
            if not title_inserted:
                legend_handles.append(blank)
                legend_labels.append(LEGEND_BASELINE_TITLE)
                title_inserted = True
            legend_handles.append(line_by_run[run_name])
            legend_labels.append(runs_map[run_name])
    # Blank line + footer note below the baselines.
    legend_handles += [blank, blank]
    legend_labels += [" ", LEGEND_FOOTER]

    fig.tight_layout(rect=(0, 0, 0.84, 1))
    leg = fig.legend(
        legend_handles,
        legend_labels,
        loc="center left",
        bbox_to_anchor=(0.84, 0.5),
        ncol=1,
        fontsize=paper.LABEL_SIZE,
        handlelength=2.0,
        handletextpad=0.5,
        labelspacing=0.4,
    )
    # Rescale so the tight figure (axes + outside legend) is exactly \linewidth
    # wide, so \includegraphics[width=\linewidth] applies no net scaling — fonts
    # render at true point size, consistent with every other figure. Done before
    # the overlays below so they measure the final legend geometry.
    paper.fit_to_width(fig, paper.LINEWIDTH_IN)
    # Post-layout legend touch-ups (need rendered geometry):
    #  - overlay bold cardinal-red "RT-J" + the normal note onto the RT-J
    #    placeholder row, so only the "RT-J" token is styled;
    #  - underline the "Baselines (...)" header (mathtext lacks \underline).
    fig.canvas.draw()
    rend = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    for txt in leg.get_texts():
        if txt.get_text() == RTJ_PLACEHOLDER:
            bb = txt.get_window_extent(rend)
            (x0, ytop) = inv.transform((bb.x0, bb.y1))
            ymid = inv.transform((bb.x0, 0.5 * (bb.y0 + bb.y1)))[1]
            rtj = fig.text(
                x0, ytop, "RT-J", ha="left", va="top",
                fontsize=paper.LABEL_SIZE, fontweight="bold",
                color=OURS,
            )
            fig.canvas.draw()
            (xend, _) = inv.transform((rtj.get_window_extent(rend).x1, bb.y1))
            # First note line continues after "RT-J"; second line is flush-left.
            fig.text(xend, ytop, RTJ_NOTE_LINE1, ha="left", va="top",
                     fontsize=paper.LABEL_SIZE, color="black")
            fig.text(x0, ymid, RTJ_NOTE_LINE2, ha="left", va="top",
                     fontsize=paper.LABEL_SIZE, color="black")
        elif txt.get_text() == LEGEND_BASELINE_TITLE:
            bb = txt.get_window_extent(rend)
            (x0, y0) = inv.transform((bb.x0, bb.y0))
            (x1, _) = inv.transform((bb.x1, bb.y0))
            fig.add_artist(mlines.Line2D(
                [x0, x1], [y0 - 0.004, y0 - 0.004],
                transform=fig.transFigure, color="0.0", lw=0.7,
            ))

    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def main() -> None:
    paper.apply()

    api = wandb.Api()

    def latest_run(project: str, name: str) -> wandb.apis.public.Run:
        # "crashed" is allowed: some xgboost runs crashed mid high-ctx
        # resume but had already atomically logged their full base [128..8192]
        # rows (the only rows we read for them). run_ctx_sizes detects their
        # stale 4-element config and falls back to the base ctx list.
        matches = [
            r
            for r in api.runs(f"{ENTITY}/{project}", filters={"display_name": name})
            if r.state in ("finished", "running", "crashed")
        ]
        if not matches:
            raise RuntimeError(f"no {name!r} run found in {ENTITY}/{project}")
        return max(matches, key=lambda r: r.created_at)

    run_metrics: dict[str, dict[str, dict[str, list[float]]]] = {}
    for name in RUNS:
        full_raw = fetch_run_metrics(latest_run(PROJECT, name))
        full = _select(full_raw, set(BASE_CTX_SIZES))
        entry = {"full": full}
        if name in EXT_RUNS:
            # The extension reads the same run in PROJECT
            # logs all 11 ctx rows.
            ext_raw = fetch_run_metrics(latest_run(PROJECT, name))
            entry["ext"] = _select(ext_raw, set(EXT_CTX_SIZES))
        run_metrics[name] = entry

    render(RUNS, LEGEND_FAMILIES, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/appendix/compute_scaling.py <==

import re
from pathlib import Path

import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

from gen import PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE

paper.apply()
from matplotlib.lines import Line2D
from matplotlib.offsetbox import (
    AnchoredOffsetbox,
    DrawingArea,
    HPacker,
    TextArea,
    VPacker,
)

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

RUNS: dict[tuple[str, str], str] = {
    (PROJECT_PRETRAIN_BASE, "plurel"): "PluRel only",
    (PROJECT_PRETRAIN_BASE, "join"): "The Join only",
    (PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE): "RT-PluRel + The Join",
}

MIN_STEP: dict[tuple[str, str], int] = {
    (PROJECT_PRETRAIN_BASE, "plurel"): 2000,
    (PROJECT_PRETRAIN_BASE, "join"): 2000,
}

PANEL_TITLE_REG = r"Avg. nMAE % $\downarrow$"
PANEL_TITLE_CLF = r"Avg. AUROC % $\uparrow$"

XLABEL = "Pretraining steps"

# Run id emphasized in cardinal red (the default recipe's mixed objective = RT-J).
# Its legend entry gets RTJ_SUFFIX appended, with only RTJ_TOKEN in bold cardinal red
# (matching the cardinal-red \rtj text in the paper / the RT-J entry in the baselines figure).
HIGHLIGHT_RUN = (PROJECT_PRETRAIN_BASE, RUN_PRETRAIN_BASE)
RTJ_SUFFIX = " (RT-J)"
RTJ_TOKEN = "RT-J"  # only this substring of the RT-J entry is bold cardinal red
CARDINAL_RED = paper.CARDINAL_RED

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
MAX_STEP = 32769
OUT_PATH = Path("figures/appendix/compute_scaling.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

MAE_KEY = "swa/nmae/val/mean"
AUC_KEY = "swa/auroc/val/mean"

XTICKS = [0, 10000, 20000, 30000]
XMIN = 0
XMAX = 32769
XPAD = 1200

YLIM_BOTTOM: dict[str, float] = {}
YLIM_TOP: dict[str, float] = {}

PANEL_TITLES = {"mae": PANEL_TITLE_REG, "auc": PANEL_TITLE_CLF}


def fmt_step(s: int) -> str:
    return "0" if s == 0 else f"{s // 1000}K"


def attempt_of(run_name: str, name: str) -> bool:
    """`<name>-<jobid>.<restart>.<attempt>` is an attempt of `<name>`; a longer
    run name that merely starts with it (`plurel-join-l1`, `mask25-mw`) is a
    different run."""
    if not run_name.startswith(name + "-"):
        return False
    return re.fullmatch(r"\d+(\.\d+)*", run_name[len(name) + 1 :]) is not None


def fetch_family(api: wandb.Api, project: str, name: str) -> dict[str, list[float]]:
    """Merge the (step, swa val nMAE, swa val AUROC) histories of every attempt
    of one training run (`<name>` and `<name>-<attempt>`), later attempts
    overwriting overlapping steps."""
    runs = sorted(
        (
            r
            for r in api.runs(f"{ENTITY}/{project}")
            if r.name == name or attempt_of(r.name, name)
        ),
        key=lambda r: r.created_at,
    )
    by_step: dict[int, tuple[float, float]] = {}
    for run in runs:
        for row in run.scan_history(keys=["step", MAE_KEY, AUC_KEY]):
            step, mae, auc = row.get("step"), row.get(MAE_KEY), row.get(AUC_KEY)
            if step is None or mae is None or auc is None or step > MAX_STEP:
                continue
            by_step[int(step)] = (float(mae), float(auc))
    pts = sorted((s, m, a) for s, (m, a) in by_step.items())
    return {
        "steps": [p[0] for p in pts],
        "mae": [p[1] for p in pts],
        "auc": [p[2] for p in pts],
    }



def bottom_legend(fig, ax, entries, fontsize=paper.LABEL_SIZE, marker=None, split=None) -> None:
    """Draw a framed, horizontal legend below ``ax``, built from offsetboxes so a
    single entry's label can mix colors/weights (used to render only the RT-J
    token in bold cardinal red). ``entries`` is a list of ``(line_color, segments)``,
    where ``segments`` is a list of ``(text, color, weight)`` pieces rendered
    contiguously — matplotlib lays them out itself, so no text-overlay hacks.
    ``marker`` (if given) adds a centered marker to each line handle."""
    packed = []
    for line_color, segments in entries:
        handle = DrawingArea(16, fontsize, 0, 0)
        handle.add_artist(
            Line2D([0, 16], [0.5 * fontsize, 0.5 * fontsize], color=line_color, lw=1.4)
        )
        if marker is not None:
            handle.add_artist(
                Line2D([8], [0.5 * fontsize], color=line_color, marker=marker,
                       markersize=2.2, linestyle="none")
            )
        label = HPacker(
            children=[
                TextArea(t, textprops=dict(color=c, fontweight=w, fontsize=fontsize))
                for t, c, w in segments
            ],
            align="baseline", pad=0, sep=0,
        )
        packed.append(HPacker(children=[handle, label], align="center", pad=0, sep=3))
    # Two legend rows: first ``split`` entries on top, rest below.
    if split is None:
        split = (len(packed) + 1) // 2
    rows = [
        HPacker(children=packed[:split], align="center", pad=0, sep=10),
        HPacker(children=packed[split:], align="center", pad=0, sep=10),
    ]
    col = VPacker(children=rows, align="center", pad=0, sep=3)
    box = AnchoredOffsetbox(
        loc="upper center", child=col, pad=0.4, borderpad=0.0,
        frameon=False, bbox_to_anchor=(0.5, 0.02), bbox_transform=fig.transFigure,
    )
    ax.add_artist(box)


def render(
    runs_map: dict[str, str],
    run_metrics: dict[str, dict[str, list[float]]],
    out_path: Path,
) -> None:
    run_ids = list(runs_map)
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = CARDINAL_RED  # cardinal red marks RT-J / the best ablation choice
    other_colors = iter([c for i, c in enumerate(palette) if i not in (0, 3)])
    colors: dict[str, tuple[float, float, float]] = {}
    for rid in run_ids:
        colors[rid] = (
            highlight_color if rid == HIGHLIGHT_RUN else next(other_colors)
        )

    fig, axes = plt.subplots(1, 2, figsize=(0.49 * LINE, LINE / 4.66))
    panels = [("mae", PANEL_TITLE_REG), ("auc", PANEL_TITLE_CLF)]

    xticks = XTICKS

    line_by_run: dict[str, plt.Line2D] = {}
    for ax, (metric_key, title) in zip(axes, panels):
        y_vals: list[float] = []
        for rid in run_ids:
            m = run_metrics[rid]
            keep = [
                i
                for i, s in enumerate(m["steps"])
                if max(XMIN, MIN_STEP.get(rid, XMIN)) <= s <= XMAX
            ]
            xs = [m["steps"][i] for i in keep]
            ys = [m[metric_key][i] for i in keep]
            is_h = rid == HIGHLIGHT_RUN
            (line,) = ax.plot(
                xs,
                ys,
                color=colors[rid],
                lw=1.2,
                zorder=3 if is_h else 2,
            )
            if ax is axes[0]:
                line_by_run[rid] = line
            y_vals.extend(ys)

        ax.set_xticks(xticks)
        ax.set_xticklabels([fmt_step(s) for s in xticks], fontsize=paper.TICK_SIZE)
        ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
        ax.set_xlim(XMIN - XPAD, XMAX + XPAD)
        ax.set_xlabel(XLABEL, fontsize=paper.LABEL_SIZE)
        ax.set_title(title)
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.6)
        ax.set_axisbelow(True)
        if y_vals:
            y0, y1 = min(y_vals), max(y_vals)
            pad = (y1 - y0) * 0.06 or 1.0
            ax.set_ylim(
                YLIM_BOTTOM.get(metric_key, y0 - pad),
                YLIM_TOP.get(metric_key, y1 + pad),
            )
        sns.despine(ax=ax)
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    fig.tight_layout(pad=0.05, w_pad=0.5)
    # Legend below the x-labels, outside the plotting area, one horizontal row.
    # The RT-J entry ("mixed") splits into "mixed (" + bold cardinal-red "RT-J" + ")".
    pre, _, post = RTJ_SUFFIX.partition(RTJ_TOKEN)  # " (", ")"
    entries = []
    for rid in run_ids:
        base = runs_map[rid]
        if rid == HIGHLIGHT_RUN:
            segments = [
                (base + pre, "black", "normal"),
                (RTJ_TOKEN, CARDINAL_RED, "bold"),
                (post, "black", "normal"),
            ]
        else:
            segments = [(base, "black", "normal")]
        entries.append((colors[rid], segments))
    bottom_legend(fig, axes[0], entries, split=2)
    # Crop to the exact 0.49\linewidth slot width so \includegraphics applies
    # no net scaling (on-page scale 1.0), matching every other figure.
    paper.save_at_width(fig, out_path, 0.49 * LINE)
    plt.close(fig)


def main() -> None:
    api = wandb.Api()
    run_metrics: dict[tuple[str, str], dict[str, list[float]]] = {}
    for (project, name), label in RUNS.items():
        m = fetch_family(api, project, name)
        if not m["steps"]:
            print(f"{label} ({project}/{name}): no eval logged yet, skipping")
            continue
        run_metrics[project, name] = m
        print(
            f"{label} ({project}/{name}): {len(m['steps'])} pts, "
            f"steps {m['steps'][0]}..{m['steps'][-1]}"
        )

    render(RUNS, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/appendix/leaderboard.py <==
import json
import urllib.request
from pathlib import Path

from gen.appendix.tables import CLF_TASKS, REG_TASKS

URL = "https://raw.githubusercontent.com/stanford-star/relbench/main/leaderboard/leaderboard.json"
OUT = Path("figures/appendix/leaderboard_body.tex")
SUMMARY_OUT = Path("figures/results/leaderboard_summary_body.tex")

SUMMARY_ROWS = [
    ("RT", "none (random init)", "RT (fine-tuned)", None),
    ("\\rtp{}", "PluRel", "RT-PluRel (fine-tuned)", "RT-PluRel (in-context)"),
    ("\\rtj{}", "PluRel $\\to$ \\theJoin{}", "RT-J (fine-tuned)", "RT-J (in-context)"),
]

GROUPS = [
    ("Fine-tuned", ["RT (fine-tuned)", "RT-PluRel (fine-tuned)", "RT-J (fine-tuned)"]),
    ("In-context", ["RT-PluRel (in-context)", "RT-J (in-context)"]),
]
ENTRY_NAME = {"RT (fine-tuned)": "RT"}
HEADER = {
    "RT (fine-tuned)": "RT (rand init)",
    "RT-PluRel (fine-tuned)": "\\rtp{}",
    "RT-J (fine-tuned)": "\\rtj{}",
    "RT-PluRel (in-context)": "\\rtp{}",
    "RT-J (in-context)": "\\rtj{}",
}
BOARDS = [
    ("Regression (nMAE \\%, lower is better)", "regression", REG_TASKS, min),
    ("Classification (AUROC \\%, higher is better)", "binary_classification", CLF_TASKS, max),
]


def cells(vals, best):
    b = best(vals)
    return [f"$\\mathbf{{{v:.2f}}}$" if f"{v:.2f}" == f"{b:.2f}" else f"${v:.2f}$" for v in vals]


def main():
    entries = {e["name"]: e for e in json.load(urllib.request.urlopen(URL))}
    cols = [c for _, cs in GROUPS for c in cs]
    n = 2 + len(cols)
    spec = "ll" + "r" * len(cols)
    rules, start = [], 3
    for _, cs in GROUPS:
        rules.append(f"\\cmidrule(lr){{{start}-{start + len(cs) - 1}}}")
        start += len(cs)
    lines = [
        "\\setlength{\\tabcolsep}{3pt}",
        f"\\begin{{tabular}}{{{spec}}}",
        "\\toprule",
        " & & "
        + " & ".join(
            f"\\multicolumn{{{len(cs)}}}{{c}}{{{g}}}" for g, cs in GROUPS
        )
        + " \\\\",
        "".join(rules),
        "DB & Task & " + " & ".join(HEADER[c] for c in cols) + " \\\\",
    ]
    for title, board, tasks, best in BOARDS:
        res = {c: entries[ENTRY_NAME.get(c, c)]["boards"][board]["results"] for c in cols}
        lines += ["\\midrule", f"\\multicolumn{{{n}}}{{l}}{{\\textit{{{title}}}}} \\\\", "\\midrule"]
        for db, task in tasks:
            row = []
            for _, cs in GROUPS:
                row += cells([res[c][f"{db}/{task}"] * 100 for c in cs], best)
            lines.append(f"\\texttt{{{db}}} & \\texttt{{{task}}} & " + " & ".join(row) + " \\\\")
        row = []
        for _, cs in GROUPS:
            row += cells([sum(res[c][f"{db}/{t}"] for db, t in tasks) / len(tasks) * 100 for c in cs], best)
        lines += ["\\midrule", "\\textbf{Mean} & & " + " & ".join(row) + " \\\\"]
    lines += ["\\bottomrule", "\\end{tabular}"]
    OUT.write_text("\n".join(lines) + "\n")
    print(f"wrote {OUT}")
    summary(entries)


def board_mean(entries, name, board, tasks):
    res = entries[ENTRY_NAME.get(name, name)]["boards"][board]["results"]
    return sum(res[f"{db}/{t}"] for db, t in tasks) / len(tasks) * 100


def summary(entries):
    cols = []
    for i in (2, 3):
        for _, board, tasks, best in BOARDS:
            vals = [board_mean(entries, r[i], board, tasks) if r[i] else None for r in SUMMARY_ROWS]
            b = best(v for v in vals if v is not None)
            cols.append(
                [
                    "--" if v is None else (f"$\\mathbf{{{v:.2f}}}$" if f"{v:.2f}" == f"{b:.2f}" else f"${v:.2f}$")
                    for v in vals
                ]
            )
    lines = [
        "\\begin{tabular}{llcccc}",
        "\\toprule",
        " & & \\multicolumn{2}{c}{Fine-tuned} & \\multicolumn{2}{c}{In-context} \\\\",
        "\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}",
        "Model & Pretraining data & nMAE \\% $\\downarrow$ & AUROC \\% $\\uparrow$ & nMAE \\% $\\downarrow$ & AUROC \\% $\\uparrow$ \\\\",
        "\\midrule",
    ]
    for j, (model, data, _, _) in enumerate(SUMMARY_ROWS):
        lines.append(f"{model} & {data} & " + " & ".join(c[j] for c in cols) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}"]
    SUMMARY_OUT.write_text("\n".join(lines) + "\n")
    print(f"wrote {SUMMARY_OUT}")


if __name__ == "__main__":
    main()


==> gen/appendix/per_task/baselines.py <==
"""Per-task baselines grids for the appendix.

Writes ``figures/appendix/per_task/baselines_{reg,clf}.pdf``.
"""

from pathlib import Path

from utils import make_pair

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name} — names and run set mirror the main
# baselines figure (gen/results/baselines.py); the "RT-J" token renders bold cardinal red.
RUNS: dict[str, str] = {
    "rt-j": "RT-J (Ours)",
    "precomputed_rdblearn_tabicl_batched": "RDBLearn + TabICLv2",
    "precomputed_sql_tabicl_batched": "LLM Agent + TabICLv2",
    "precomputed_rdblearn_lightgbm": "RDBLearn + LightGBM",
    "precomputed_sql_lightgbm": "LLM Agent + LightGBM",
}

# Each inner list is one legend column (top-to-bottom).
LEGEND_FAMILIES: list[list[str]] = [
    ["rt-j"],
    ["precomputed_rdblearn_tabicl_batched", "precomputed_sql_tabicl_batched"],
    ["precomputed_rdblearn_lightgbm", "precomputed_sql_lightgbm"],
]

# Baseline colors as tab10 indices, matching the main baselines figure.
COLOR_IDX: dict[str, int] = {
    "precomputed_rdblearn_tabicl_batched": 0,
    "precomputed_sql_tabicl_batched": 1,
    "precomputed_rdblearn_lightgbm": 2,
    "precomputed_sql_lightgbm": 4,
}

# {run_name: linestyle} — these runs are emphasized in cardinal red.
HIGHLIGHTS: dict[str, str] = {
    "rt-j": "-",
}

# Like the main baselines figure: marker-free lines; the RT-J curve's points
# are annotated with their context size instead (ANNOTATE_RUN below).
MARKERS: dict[str, str] = {name: "none" for name in RUNS}
ANNOTATE_RUN = "rt-j"

# Runs ignored when computing per-panel y-axis limits (so a degenerate
# baseline doesn't squash the rest). Lines are still drawn.
YLIM_EXCLUDE: frozenset[str] = frozenset()

# Per-run context-size cutoff: only plot data at ctx >= this.
RUN_CTX_MIN: dict[str, int] = {}

# RT-J capped at 8k to match the main figures; baselines extend to 131072.
RUN_CTX_MAX: dict[str, int] = {"rt-j": 8192}

# x-axis matches the main baselines figure: each curve is plotted at its own
# per-task mean number of in-context labeled examples ("mean_labels" in wandb).
XLABEL = "In-context examples"
X_METRIC = "mean_labels"

OUT_REG = Path("figures/appendix/per_task/baselines_reg.pdf")
OUT_CLF = Path("figures/appendix/per_task/baselines_clf.pdf")

# Protocol switch lives in gen/__init__.py (see comment there).
from gen import PROJECT
ALLOWED_STATES = ("finished", "running", "crashed")


if __name__ == "__main__":
    make_pair(
        RUNS,
        LEGEND_FAMILIES,
        HIGHLIGHTS,
        out_reg=OUT_REG,
        out_clf=OUT_CLF,
        ylim_exclude=YLIM_EXCLUDE,
        run_ctx_min=RUN_CTX_MIN,
        run_ctx_max=RUN_CTX_MAX,
        project=PROJECT,
        allowed_states=ALLOWED_STATES,
        color_idx=COLOR_IDX,
        markers=MARKERS,
        xlabel=XLABEL,
        x_metric=X_METRIC,
        annotate_run=ANNOTATE_RUN,
    )


==> gen/appendix/per_task/ensemble.py <==
"""Per-task context-ensembling grids for the appendix: default vs. tuned context.

Reads the two enscurve wandb runs (``default``, ``tuned``) from PROJECT -- each
logs one history row per ensemble size with per-task keys
``per_task/relbench/<db>/<task>/test/{auc,mae}`` -- and writes
``figures/appendix/per_task/ensemble_{reg,clf}.pdf``. Each subplot is one task; the x-axis is
the number of ensembled context seeds; the two curves are the default (blue) and
per-task-tuned (orange) context.
"""

from pathlib import Path

import seaborn as sns
import wandb

# Importing _lib applies the shared paper style (paper.apply()).
from utils import (
    CLF_TASKS,
    REG_TASKS,
    _render_grid,
)

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "default": "default context",
    "tuned": "tuned context",
}

# {run_name: tab10 palette index} — blue = default, orange = tuned.
COLOR_IDX: dict[str, int] = {"default": 0, "tuned": 1}

LEGEND_FAMILIES: list[list[str]] = [["default"], ["tuned"]]

# x-axis: number of ensembled context seeds.
N_ENS_VALUES: list[int] = [1, 2, 4, 8, 16]
XLABEL = "Ensemble size"  # matches the main ensemble figure (gen/ablations/ensemble.py)

OUT_REG = Path("figures/appendix/per_task/ensemble_reg.pdf")
OUT_CLF = Path("figures/appendix/per_task/ensemble_clf.pdf")

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
from gen import PROJECT_ENSCURVE as PROJECT  # noqa: E402  (see gen/__init__.py)


def _pt_key(db: str, task: str, metric: str) -> str:
    return f"per_task/relbench/{db}/{task}/test/{metric}"


def _fetch(
    run: wandb.apis.public.Run,
    tasks: list[tuple[str, str]],
    metric: str,
    n_ens_values: list[int],
) -> dict[tuple[str, str], list[float | None]]:
    """Per-task values indexed by ``n_ens_values`` order (one row per ens_size)."""
    keys = ["ens_size"] + [_pt_key(db, t, metric) for db, t in tasks]
    by_n = {int(row["ens_size"]): row for row in run.scan_history(keys=keys)}
    out: dict[tuple[str, str], list[float | None]] = {}
    for db, t in tasks:
        k = _pt_key(db, t, metric)
        out[(db, t)] = [by_n.get(n, {}).get(k) for n in n_ens_values]
    return out


def main() -> None:
    api = wandb.Api()
    runs_by_name: dict[str, wandb.apis.public.Run] = {}
    for run in sorted(
        api.runs(f"{ENTITY}/{PROJECT}"), key=lambda r: r.created_at, reverse=True
    ):
        if run.state not in ("finished", "running"):
            continue
        if run.name not in runs_by_name:
            runs_by_name[run.name] = run

    palette = sns.color_palette("tab10", n_colors=10)
    colors = {name: palette[COLOR_IDX[name]] for name in RUNS}

    reg_data = {
        name: _fetch(runs_by_name[name], REG_TASKS, "mae", N_ENS_VALUES)
        for name in RUNS
    }
    clf_data = {
        name: _fetch(runs_by_name[name], CLF_TASKS, "auc", N_ENS_VALUES)
        for name in RUNS
    }

    grid_kw = dict(
        x_values=N_ENS_VALUES,
        x_display_min=1,
        xtick_fmt=str,
        xlabel=XLABEL,
        colors=colors,
        sparse_xticks=False,  # label every n_ens value (1, 2, 4, 8, 16)
    )
    _render_grid(
        RUNS, LEGEND_FAMILIES, {}, REG_TASKS, (3, 3), "mae",
        r"nMAE % $\downarrow$", reg_data, frozenset(), {}, OUT_REG,
        scale=100.0, slot_frac=0.8, **grid_kw,
    )
    print(f"wrote {OUT_REG}")
    _render_grid(
        RUNS, LEGEND_FAMILIES, {}, CLF_TASKS, (3, 4), "auc",
        r"AUROC % $\uparrow$", clf_data, frozenset(), {}, OUT_CLF,
        scale=100.0, slot_frac=0.8, **grid_kw,
    )
    print(f"wrote {OUT_CLF}")


if __name__ == "__main__":
    main()


==> gen/appendix/per_task/retriever.py <==
"""Per-task context-retrieval ablation grids for the appendix.

Writes ``figures/appendix/per_task/retriever_{reg,clf}.pdf``.
"""

from pathlib import Path

from utils import make_pair

from gen import PROJECT_ABL

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# Legend names mirror the main retrievers figure (gen/ablations/retriever.py);
# the "RT-J" tokens render bold cardinal red.
RUNS: dict[str, str] = {
    "abl/rw": "Random Walk (used for RT-J)",
    "abl/rand": "Uniformly Random Retrieval",
    "abl/bfs32": "32-width BFS",
    "abl/bfs256": "256-width BFS",
    "abl/vdb_rdblearn": "RDBLearn Vector Similarity",
    "abl/vdb_rt": "RT-J Vector Similarity",
}

# Lines stay marker-free; the legend draws each retriever's marker on its
# line, matching the main retrievers figure (gen/ablations/retriever.py).
MARKERS: dict[str, str] = {name: "none" for name in RUNS}
LEGEND_MARKERS: dict[str, str] = {
    "abl/rw": "*",
    "abl/rand": "o",
    "abl/bfs32": "s",
    "abl/bfs256": "D",
    "abl/vdb_rdblearn": "P",
    "abl/vdb_rt": "X",
}

LEGEND_FAMILIES: list[list[str]] = [
    ["abl/rw", "abl/rand"],
    ["abl/bfs32", "abl/bfs256"],
    ["abl/vdb_rdblearn", "abl/vdb_rt"],
]

HIGHLIGHTS: dict[str, str] = {
    "abl/rw": "-",
}

# 256-width BFS is severely degenerate at small context on several tasks;
# excluding it from ylim keeps the other curves readable.
YLIM_EXCLUDE: frozenset[str] = frozenset({"abl/bfs256"})

OUT_REG = Path("figures/appendix/per_task/retriever_reg.pdf")
OUT_CLF = Path("figures/appendix/per_task/retriever_clf.pdf")


if __name__ == "__main__":
    make_pair(
        RUNS,
        LEGEND_FAMILIES,
        HIGHLIGHTS,
        out_reg=OUT_REG,
        out_clf=OUT_CLF,
        # ablation-study runs live here; NOT the gen.PROJECT protocol switch
        project=PROJECT_ABL,
        # every ablation arm stops at RT-J's 8k training context
        ctx_max=8192,
        ylim_exclude=YLIM_EXCLUDE,
        markers=MARKERS,
        legend_markers=LEGEND_MARKERS,
    )


==> gen/appendix/per_task/semantics.py <==
"""Per-task schema-semantics ablation grids for the appendix.

Writes ``figures/appendix/per_task/semantics_{reg,clf}.pdf``.
"""

from pathlib import Path

from utils import make_pair

from gen import PROJECT_ABL

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# Legend names mirror the main semantics figure (gen/ablations/semantics.py): the
# highlighted run carries the " (RT-J)" suffix with a bold cardinal-red token.
RUNS: dict[str, str] = {
    "abl/sem": "semantics (RT-J)",
    "abl/nosem": "no semantics",
}

LEGEND_FAMILIES: list[list[str]] = [
    ["abl/sem"],
    ["abl/nosem"],
]

HIGHLIGHTS: dict[str, str] = {
    "abl/sem": "-",
}

OUT_REG = Path("figures/appendix/per_task/semantics_reg.pdf")
OUT_CLF = Path("figures/appendix/per_task/semantics_clf.pdf")


if __name__ == "__main__":
    make_pair(
        RUNS,
        LEGEND_FAMILIES,
        HIGHLIGHTS,
        out_reg=OUT_REG,
        out_clf=OUT_CLF,
        # semantics_reg is included at 0.8\linewidth, semantics_clf at \linewidth
        # (see main.tex); generate each at its slot width for on-page scale 1.0.
        slot_frac_reg=0.8,
        # ablation-study runs live here; NOT the gen.PROJECT protocol switch
        project=PROJECT_ABL,
        # every ablation arm stops at RT-J's 8k training context
        ctx_max=8192,
    )


==> gen/appendix/per_task/utils.py <==
"""Shared rendering for per-task RelBench grids.

Used by the per-task scripts in ``gen/appendix/per_task/`` (imported as
``utils``). Per-script files supply the editable text (RUNS, LEGEND_FAMILIES,
HIGHLIGHTS, output paths) and call :func:`make_pair`.
"""

import math
from pathlib import Path

import matplotlib.patheffects as mpe
import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

paper.apply()  # shared design system (DESIGN.md) for all per-task scripts

ENTITY = "rtv2"

# "RT-J" tokens in legend labels are recolored bold cardinal red (matching the
# cardinal-red \rtj text in the paper and the main-text figures).
RTJ_TOKEN = "RT-J"
OURS = paper.PRIMARY
CTX_SIZES = [256, 512, 1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072]
DISPLAY_CTX_MIN = 256
LINE = 5.5

REG_TASKS: list[tuple[str, str]] = [
    ("rel-amazon", "item-ltv"),
    ("rel-amazon", "user-ltv"),
    ("rel-avito", "ad-ctr"),
    ("rel-event", "user-attendance"),
    ("rel-f1", "driver-position"),
    ("rel-hm", "item-sales"),
    ("rel-stack", "post-votes"),
    ("rel-trial", "site-success"),
    ("rel-trial", "study-adverse"),
]

CLF_TASKS: list[tuple[str, str]] = [
    ("rel-amazon", "item-churn"),
    ("rel-amazon", "user-churn"),
    ("rel-avito", "user-clicks"),
    ("rel-avito", "user-visits"),
    ("rel-event", "user-ignore"),
    ("rel-event", "user-repeat"),
    ("rel-f1", "driver-dnf"),
    ("rel-f1", "driver-top3"),
    ("rel-hm", "user-churn"),
    ("rel-stack", "user-badge"),
    ("rel-stack", "user-engagement"),
    ("rel-trial", "study-outcome"),
]

XLABEL = "Context size (cells)"


def task_key(db: str, task: str, metric: str) -> str:
    return f"per_task/ctx_scaling/steps=0/relbench/{db}/{task}/test/{metric}"


def _fetch(
    run: wandb.apis.public.Run,
    tasks: list[tuple[str, str]],
    metric: str,
) -> dict[tuple[str, str], list[float | None]]:
    """Per-task values aligned with CTX_SIZES, keyed on each row's ``ctx_size``
    (robust to runs that log only a subset of the context grid)."""
    keys = ["ctx_size"] + [task_key(db, t, metric) for db, t in tasks]
    rows = list(run.scan_history(keys=keys))
    assert rows, f"{run.name}: no history rows"
    by_ctx = {int(row["ctx_size"]): row for row in rows if row.get("ctx_size")}
    if not by_ctx:  # fallback: positional alignment for runs without ctx_size
        assert len(rows) == len(CTX_SIZES), (
            f"{run.name}: expected {len(CTX_SIZES)} rows, got {len(rows)}"
        )
        by_ctx = dict(zip(CTX_SIZES, rows))
    out: dict[tuple[str, str], list[float | None]] = {}
    for db, t in tasks:
        k = task_key(db, t, metric)
        out[(db, t)] = [by_ctx.get(c, {}).get(k) for c in CTX_SIZES]
    return out


def _fmt_ctx(c: int) -> str:
    return f"{c // 1024}K" if c >= 1024 else str(c)


def _style_rtj_in_legend(fig, legend) -> None:
    """Recolor every ``RT-J`` token in the legend labels to bold cardinal red,
    matching the main-text figures (same overlay technique as retrievers.py:
    blank the token + suffix in the label, then overlay the bold cardinal-red
    token and the black suffix at the rendered baseline)."""
    entries = []
    for t in legend.get_texts():
        s = t.get_text()
        if RTJ_TOKEN in s:
            prefix, _, suffix = s.partition(RTJ_TOKEN)
            entries.append((t, prefix, suffix))
    if not entries:
        return

    fig.canvas.draw()
    rend = fig.canvas.get_renderer()
    fontsize = entries[0][0].get_fontsize()

    def width(s: str, weight: str = "normal") -> float:
        if not s:
            return 0.0
        tmp = fig.text(0, 0, s, fontsize=fontsize, fontweight=weight)
        w = tmp.get_window_extent(rend).width
        tmp.remove()
        return w

    space_w = width(" ")
    for t, prefix, suffix in entries:
        reserve = width(RTJ_TOKEN, "bold") + width(suffix)
        n = max(1, int(math.ceil(reserve / space_w)))
        t.set_text(prefix + " " * n)

    fig.canvas.draw()  # re-pack the legend with the blanked labels
    rend = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    for t, prefix, suffix in entries:
        bb = t.get_window_extent(rend)
        prop = t.get_fontproperties()
        _, _, d = rend.get_text_width_height_descent(t.get_text(), prop, False)
        if d <= 0.0:
            _, _, d = rend.get_text_width_height_descent("Rg", prop, False)
        base_y = bb.y0 + d
        xf, yf = inv.transform((bb.x0 + width(prefix), base_y))
        token = fig.text(
            xf, yf, RTJ_TOKEN, ha="left", va="baseline",
            fontsize=fontsize, fontweight="bold", color=OURS,
        )
        if suffix:
            fig.canvas.draw()
            rend = fig.canvas.get_renderer()
            x_end = token.get_window_extent(rend).x1
            xf2, yf2 = inv.transform((x_end, base_y))
            fig.text(xf2, yf2, suffix, ha="left", va="baseline",
                     fontsize=fontsize, color="black")


def _render_grid(
    runs_map: dict[str, str],
    legend_families: list[list[str]],
    highlights: dict[str, str],
    tasks: list[tuple[str, str]],
    grid_shape: tuple[int, int],
    metric: str,
    ylabel: str,
    metric_data: dict[str, dict[tuple[str, str], list[float | None]]],
    ylim_exclude: frozenset[str],
    run_ctx_min: dict[str, int],
    out_path: Path,
    run_ctx_max: dict[str, int] | None = None,
    scale: float = 100.0,
    x_values: list[int] | None = None,
    x_display_min: int | None = None,
    xtick_fmt=None,
    xlabel: str | None = None,
    colors: dict[str, tuple[float, float, float]] | None = None,
    color_idx: dict[str, int] | None = None,
    markers: dict[str, str] | None = None,
    legend_markers: dict[str, str] | None = None,
    sparse_xticks: bool = True,
    x_data: dict[str, dict[tuple[str, str], list[float | None]]] | None = None,
    annotate_run: str | None = None,
    slot_frac: float = 1.0,
) -> None:
    x_values = x_values if x_values is not None else CTX_SIZES
    x_display_min = x_display_min if x_display_min is not None else DISPLAY_CTX_MIN
    xtick_fmt = xtick_fmt if xtick_fmt is not None else _fmt_ctx
    xlabel = xlabel if xlabel is not None else XLABEL
    markers = markers or {}
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = OURS  # cardinal red marks our method / the best ablation choice
    other_colors = iter([c for i, c in enumerate(palette) if i not in (0, 3)])
    if colors is None:
        colors = {}
        for run_name in runs_map:
            if run_name in highlights:
                colors[run_name] = highlight_color
            elif color_idx and run_name in color_idx:
                colors[run_name] = palette[color_idx[run_name]]
            else:
                colors[run_name] = next(other_colors)

    rows, cols = grid_shape
    fig, axes = plt.subplots(
        rows, cols, figsize=(LINE, LINE * rows / cols * 0.85), squeeze=False,
        sharex=x_data is None,  # per-task label counts give each panel its own x range
    )
    line_by_run: dict[str, plt.Line2D] = {}
    display_ctx = [c for c in x_values if c >= x_display_min]

    for idx, (db, task) in enumerate(tasks):
        r, c = divmod(idx, cols)
        ax = axes[r][c]
        ylim_y: list[float] = []
        panel_xs: list[float] = []
        panel_curves: list[tuple[str, list[float], list[float], list[int]]] = []
        for run_name in runs_map:
            cmin = max(x_display_min, run_ctx_min.get(run_name, 0))
            cmax = (run_ctx_max or {}).get(run_name, 10**12)
            xs: list[float] = []
            ys: list[float] = []
            ctxs: list[int] = []
            ts = metric_data.get(run_name, {}).get(
                (db, task), [None] * len(x_values)
            )
            xrow = (
                x_data.get(run_name, {}).get((db, task)) if x_data else None
            )
            for i, cx in enumerate(x_values):
                if cx < cmin or cx > cmax:
                    continue
                v = ts[i]
                if v is None:
                    continue
                if x_data is not None:
                    if xrow is None or xrow[i] is None:
                        continue
                    xs.append(xrow[i])
                else:
                    xs.append(cx)
                ys.append(v * scale)
                ctxs.append(cx)
            if not xs:
                continue
            panel_xs.extend(xs)
            panel_curves.append((run_name, xs, ys, ctxs))
            if run_name not in ylim_exclude:
                ylim_y.extend(ys)
            is_highlight = run_name in highlights
            (line,) = ax.plot(
                xs,
                ys,
                color=colors[run_name],
                lw=1.0,
                linestyle=highlights.get(run_name, "-"),
                marker=markers.get(run_name, "o"),
                markersize=3.2 if markers.get(run_name) == "*" else 2.0,
                zorder=3 if is_highlight else 2,
            )
            if run_name not in line_by_run:
                line_by_run[run_name] = line

        if ylim_y:
            lo, hi = min(ylim_y), max(ylim_y)
            # Extra headroom when ctx annotations are drawn on a curve.
            frac = 0.22 if annotate_run is not None else 0.1
            pad = (hi - lo) * frac if hi > lo else max(abs(hi), 1e-6) * frac
            ax.set_ylim(lo - pad, hi + pad)

        if x_data is not None:
            # Per-run x positions (e.g. mean in-context examples, as in the
            # main baselines figure): log scale with 4-5 round ticks, uniformly
            # spaced in log (half-decade series), chosen per panel to cover
            # the actual x range.
            ax.set_xscale("log")
            lo, hi = min(panel_xs), max(panel_xs)
            series = [
                [float(2**k) for k in range(-2, 14)],  # ratio 2
                [b * 10**k for k in range(-1, 5) for b in (1, 3)],  # ~3.2
                [b * 10**k for k in range(-1, 5) for b in (2, 6)],  # ~3.2
            ]
            # As many round, log-uniform ticks as fit the panel comfortably:
            # thin by stride 2 (preserves uniform spacing) while the labels
            # would crowd, keeping the stride-2 subset that best covers the
            # panel's x range end to end.
            panel_w = LINE / cols * 0.78  # drawable width per panel (inches)
            char_w = paper.TICK_SIZE * 0.55 / 72.0
            options = []
            for s in series:
                t = [v for v in s if lo <= v <= hi]
                while len(t) > 2:
                    label_w = max(len(f"{v:g}") for v in t) * char_w
                    if len(t) * label_w * 2.0 <= panel_w:
                        break
                    a, b = t[::2], t[1::2]
                    t = max(
                        (a, b),
                        key=lambda u: (math.log(u[-1] / u[0]), len(u)),
                    )
                options.append(t)
            # Best coverage of [lo, hi] first, then more ticks.
            ticks = max(
                (t for t in options if t),
                key=lambda t: (math.log(t[-1] / t[0]), len(t)),
                default=[],
            )
            if ticks:
                ax.set_xticks(ticks)
                ax.set_xticklabels(
                    [f"{t:g}" for t in ticks], fontsize=paper.TICK_SIZE
                )
            ax.minorticks_off()
            ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
            ax.set_xlim(lo / 1.25, hi * 1.25)

            # Annotate one run's points with their context size (uppercase "K",
            # matching the main baselines figure). Each label goes above or
            # below its point, away from where the other curves sit nearby.
            curve = next(
                (cv for cv in panel_curves if cv[0] == annotate_run), None
            )
            if curve is not None:
                _, a_xs, a_ys, a_ctx = curve
                for x, y, cx in zip(a_xs, a_ys, a_ctx):
                    near = [
                        y2
                        for rn, xs2, ys2, _ in panel_curves
                        if rn != annotate_run
                        for x2, y2 in zip(xs2, ys2)
                        if 1 / 1.6 < x2 / x < 1.6
                    ]
                    # Place the label on the side of the point with more
                    # clearance from the other curves.
                    gap_above = min(
                        (y2 - y for y2 in near if y2 >= y),
                        default=float("inf"),
                    )
                    gap_below = min(
                        (y - y2 for y2 in near if y2 < y),
                        default=float("inf"),
                    )
                    below = gap_below > gap_above
                    txt = ax.annotate(
                        f"{cx // 1024}K" if cx >= 1024 else str(cx),
                        xy=(x, y),
                        xytext=(0, -2.8 if below else 2.8),
                        textcoords="offset points",
                        ha="center",
                        va="top" if below else "bottom",
                        fontsize=paper.FINE_SIZE,
                        color=colors[annotate_run],
                        zorder=4,
                    )
                    txt.set_path_effects(
                        [mpe.withStroke(linewidth=1.5, foreground="white")]
                    )
        else:
            ax.set_xscale("log", base=2)
            # Sparse ticks (every other displayed x, anchored at the last),
            # matching the main retrievers figure and avoiding tick-label
            # collisions in the narrow 4-column classification grids.
            tick_ctx = (
                display_ctx[::-2][::-1]
                if sparse_xticks and len(display_ctx) > 3
                else display_ctx
            )
            ax.set_xticks(tick_ctx)
            ax.set_xticklabels(
                [xtick_fmt(cx) for cx in tick_ctx],
                fontsize=paper.TICK_SIZE,
            )
            ax.minorticks_off()
            ax.tick_params(axis="y", labelsize=paper.TICK_SIZE)
            ax.set_xlim(display_ctx[0] / 1.18, display_ctx[-1] * 1.18)
        # Panel titles: 7 pt bold in the 3-column grid; the narrower 4-column
        # classification panels drop to 6 pt so long task names don't collide
        # across columns.
        title_size = paper.FINE_SIZE if cols >= 4 else paper.TICK_SIZE
        ax.set_title(f"{db} / {task}", fontsize=title_size)
        ax.grid(True, axis="y", linestyle="-", color="0.9", lw=0.5)
        ax.set_axisbelow(True)
        sns.despine(ax=ax)
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")
        if c == 0:
            ax.set_ylabel(ylabel, fontsize=paper.LABEL_SIZE)
        if r == rows - 1:
            ax.set_xlabel(xlabel, fontsize=paper.LABEL_SIZE)

    for idx in range(len(tasks), rows * cols):
        r, c = divmod(idx, cols)
        axes[r][c].set_visible(False)

    ncol = len(legend_families)
    legend_handles: list = []
    legend_labels: list[str] = []
    for col_family in legend_families:
        for run_name in col_family:
            if run_name not in line_by_run:
                continue
            if legend_markers:
                # Proxy handle: the run's line with its marker drawn on it,
                # matching the main retrievers figure's legend (the plotted
                # lines themselves stay marker-free).
                m = legend_markers[run_name]
                legend_handles.append(
                    plt.Line2D(
                        [], [],
                        color=colors[run_name],
                        lw=1.2,
                        linestyle=highlights.get(run_name, "-"),
                        marker=m,
                        markersize=11.0 if m == "*" else 5.5,
                        markeredgecolor="white",
                        markeredgewidth=0.5,
                    )
                )
            else:
                legend_handles.append(line_by_run[run_name])
            legend_labels.append(runs_map[run_name])
    legend = fig.legend(
        legend_handles,
        legend_labels,
        loc="lower center",
        bbox_to_anchor=(0.5, -0.01),
        ncol=ncol,
        frameon=False,
        fontsize=paper.LABEL_SIZE,
        handlelength=2.0,
        columnspacing=1.4,
        handletextpad=0.5,
    )
    # The shorter 4-column grid needs a larger bottom reserve so the legend
    # clears the bottom-row x-labels.
    bottom = 0.11 if cols >= 4 else 0.06
    fig.tight_layout(rect=(0, bottom, 1, 1), w_pad=0.6, h_pad=0.4)
    # Rescale so the tight figure is exactly this figure's \includegraphics slot
    # width (slot_frac * \linewidth, matching the save's pad below), so LaTeX
    # applies no net scaling — fonts render at true point size, consistent with
    # every other figure. Done before the RT-J legend overlay so it measures the
    # final geometry.
    paper.fit_to_width(fig, slot_frac * LINE, pad=0.1)
    _style_rtj_in_legend(fig, legend)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.canvas.draw()
    fig.savefig(out_path, bbox_inches="tight", pad_inches=0.1)
    plt.close(fig)


def make_pair(
    runs: dict[str, str],
    legend_families: list[list[str]],
    highlights: dict[str, str],
    *,
    out_reg: Path,
    out_clf: Path,
    ylim_exclude: frozenset[str] = frozenset(),
    run_ctx_min: dict[str, int] | None = None,
    run_ctx_max: dict[str, int] | None = None,
    ctx_max: int | None = None,
    ylabel_reg: str = r"nMAE % $\downarrow$",
    ylabel_clf: str = r"AUROC % $\uparrow$",
    xlabel: str | None = None,
    metric_reg: str = "mae",
    metric_clf: str = "auc",
    scale_reg: float = 100.0,
    scale_clf: float = 100.0,
    project: str,  # wandb project — callers must pass explicitly
    allowed_states: tuple[str, ...] = ("finished", "running"),
    color_idx: dict[str, int] | None = None,
    markers: dict[str, str] | None = None,
    legend_markers: dict[str, str] | None = None,
    x_metric: str | None = None,
    annotate_run: str | None = None,
    slot_frac_reg: float = 1.0,
    slot_frac_clf: float = 1.0,
) -> None:
    """Fetch per-task metrics from wandb and write the regression and
    classification grids.

    ``slot_frac_reg``/``slot_frac_clf`` give each output's \\includegraphics
    slot as a fraction of \\linewidth, so the figure is generated at exactly
    that on-page width (scale 1.0, fonts consistent with the rest of the paper).
    """
    api = wandb.Api()
    runs_by_name: dict[str, wandb.apis.public.Run] = {}
    for run in sorted(
        api.runs(f"{ENTITY}/{project}"), key=lambda r: r.created_at, reverse=True
    ):
        if run.state not in allowed_states:
            continue
        if run.name not in runs_by_name:
            runs_by_name[run.name] = run

    reg_data: dict[str, dict[tuple[str, str], list[float | None]]] = {}
    clf_data: dict[str, dict[tuple[str, str], list[float | None]]] = {}
    # Per-run x positions (e.g. "mean_labels" for the main-baselines-style
    # avg-in-context-examples x-axis); None → plot against context size.
    x_reg: dict[str, dict[tuple[str, str], list[float | None]]] | None = None
    x_clf: dict[str, dict[tuple[str, str], list[float | None]]] | None = None
    if x_metric is not None:
        x_reg, x_clf = {}, {}
    for run_name in runs:
        if run_name not in runs_by_name:
            print(f"warn: run {run_name} not found, skipping")
            continue
        r = runs_by_name[run_name]
        reg_data[run_name] = _fetch(r, REG_TASKS, metric_reg)
        clf_data[run_name] = _fetch(r, CLF_TASKS, metric_clf)
        if x_metric is not None:
            x_reg[run_name] = _fetch(r, REG_TASKS, x_metric)
            x_clf[run_name] = _fetch(r, CLF_TASKS, x_metric)

    rcm = run_ctx_min or {}
    rcx = run_ctx_max or {}
    # The x-axis spans the context sizes the runs were actually evaluated at.
    x_values = [c for c in CTX_SIZES if ctx_max is None or c <= ctx_max]
    _render_grid(
        runs, legend_families, highlights, REG_TASKS, (3, 3),
        metric_reg, ylabel_reg, reg_data, ylim_exclude, rcm, out_reg, run_ctx_max=rcx,
        scale=scale_reg, xlabel=xlabel, color_idx=color_idx, markers=markers,
        legend_markers=legend_markers, x_data=x_reg, annotate_run=annotate_run,
        slot_frac=slot_frac_reg, x_values=x_values,
    )
    print(f"wrote {out_reg}")
    _render_grid(
        runs, legend_families, highlights, CLF_TASKS, (3, 4),
        metric_clf, ylabel_clf, clf_data, ylim_exclude, rcm, out_clf, run_ctx_max=rcx,
        scale=scale_clf, xlabel=xlabel, color_idx=color_idx, markers=markers,
        legend_markers=legend_markers, x_data=x_clf, annotate_run=annotate_run,
        slot_frac=slot_frac_clf, x_values=x_values,
    )
    print(f"wrote {out_clf}")


==> gen/appendix/rw_sensitivity.py <==
import json
import statistics
from pathlib import Path

from roach import paper

from gen.appendix.attribution import PREAMBLE
from gen.appendix.tables import CLF_TASKS, REG_TASKS

ROOT = Path("~/scratch/ckpts/rtv2/rw_sensitivity").expanduser()
CONFIGS = [(10_000, 20), (10_000, 10), (1_000, 20), (1_000, 10)]
SEEDS = (0, 1, 2)
CTX = "8192"

HEAD_STAGE = "Stage"
HEAD_TASK = "Task"
STAGE_CTX = "Context sampler (CPU)"
STAGE_FWD = "Forward pass (GPU)"
STAGE_TOTAL = "Total"
ROW_MEAN = "Mean"

OUT_LATENCY = Path("figures/appendix/rw_latency_body.tex")
OUT_AUROC = Path("figures/appendix/rw_auroc_body.tex")
OUT_NMAE = Path("figures/appendix/rw_nmae_body.tex")


def fix(s: str) -> str:
    return s


def config_label(walks: int, length: int) -> str:
    return rf"$({walks // 1000}\mathrm{{K}}, {length})$"


def header(first: str) -> str:
    return " & ".join([fix(first)] + [fix(config_label(*c)) for c in CONFIGS]) + r" \\"


def pm(mean: float, std: float, bold: bool) -> str:
    m = rf"\mathbf{{{mean:.2f}}}" if bold else f"{mean:.2f}"
    return fix(rf"${m} \pm {std:.2f}$")


def tabular(first: str, rows: list[str], mean_row: str | None) -> str:
    body = [paper.align_tex("\n".join([header(first), *rows]))]
    if mean_row is not None:
        body += [r"\midrule", mean_row]
    head, *rest = body[0].split("\n", 1)
    lines = [
        r"\begin{tabular}{@{}lcccc@{}}",
        r"\toprule",
        head,
        r"\midrule",
        *rest,
        *body[1:],
        r"\bottomrule",
        r"\end{tabular}",
    ]
    return "\n".join(lines) + "\n"


def metric(walks: int, length: int, seed: int, db: str, table: str) -> float:
    path = ROOT / f"w{walks}_k{length}" / f"seed{seed}" / f"{db}__{table}.json"
    return 100.0 * json.loads(path.read_text())["per_ctx"][CTX]["metric_value"]


def bold_flags(cells: list[tuple[float, float]], higher: bool) -> list[bool]:
    best = max(cells) if higher else min(cells)
    return [abs(m - best[0]) <= max(s, best[1]) for m, s in cells]


def accuracy_table(tasks: list[tuple[str, str]], higher: bool) -> str:
    per_seed = {
        c: {t: [metric(*c, s, *t) for s in SEEDS] for t in tasks} for c in CONFIGS
    }
    rows = []
    for t in tasks:
        cells = [
            (statistics.mean(per_seed[c][t]), statistics.stdev(per_seed[c][t]))
            for c in CONFIGS
        ]
        flags = bold_flags(cells, higher)
        label = fix(rf"\texttt{{{t[0]}/{t[1]}}}")
        rows.append(
            " & ".join([label] + [pm(m, s, b) for (m, s), b in zip(cells, flags)])
            + r" \\"
        )
        print(t, [f"{m:.2f}±{s:.2f}" for m, s in cells])
    means = []
    for c in CONFIGS:
        seed_means = [statistics.mean(per_seed[c][t][i] for t in tasks) for i in range(len(SEEDS))]
        means.append((statistics.mean(seed_means), statistics.stdev(seed_means)))
    flags = bold_flags(means, higher)
    mean_row = (
        " & ".join([fix(ROW_MEAN)] + [pm(m, s, b) for (m, s), b in zip(means, flags)])
        + r" \\"
    )
    print("mean", [f"{m:.2f}±{s:.2f}" for m, s in means])
    return tabular(HEAD_TASK, rows, mean_row)


def latency_table() -> str:
    timing = json.loads((ROOT / "timing.json").read_text())
    print(timing["host"], timing["cpu"], timing["gpu"], timing["timing_steps"])
    stages = {STAGE_CTX: [], STAGE_FWD: [], STAGE_TOTAL: []}
    for c in CONFIGS:
        runs = [
            r for r in timing["results"] if (r["num_walks"], r["walk_length"]) == c
        ]
        assert len(runs) == len(REG_TASKS) + len(CLF_TASKS), (c, len(runs))
        ctx = [statistics.mean(r["ctx_ms"]) for r in runs]
        fwd = [statistics.mean(r["fwd_ms"]) for r in runs]
        tot = [a + b for a, b in zip(ctx, fwd)]
        for stage, xs in ((STAGE_CTX, ctx), (STAGE_FWD, fwd), (STAGE_TOTAL, tot)):
            stages[stage].append((statistics.mean(xs), statistics.stdev(xs)))
    rows = []
    for stage in (STAGE_CTX, STAGE_FWD):
        rows.append(
            " & ".join([fix(stage)] + [pm(m, s, False) for m, s in stages[stage]]) + r" \\"
        )
        print(stage, [f"{m:.2f}±{s:.2f}" for m, s in stages[stage]])
    total = " & ".join([fix(STAGE_TOTAL)] + [pm(m, s, False) for m, s in stages[STAGE_TOTAL]]) + r" \\"
    print(STAGE_TOTAL, [f"{m:.2f}±{s:.2f}" for m, s in stages[STAGE_TOTAL]])
    return tabular(HEAD_STAGE, rows, total)


def main() -> None:
    for tex, out in (
        (latency_table(), OUT_LATENCY),
        (accuracy_table(CLF_TASKS, higher=True), OUT_AUROC),
        (accuracy_table(REG_TASKS, higher=False), OUT_NMAE),
    ):
        paper.save_table(tex, out, width_in=paper.LINEWIDTH_IN, preamble=PREAMBLE)
        print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> gen/appendix/tables.py <==
"""Generate the two appendix result tables' tabular bodies from wandb.

Writes ``figures/appendix/val_vs_test_body.tex`` (default vs per-task-tuned
context on the 8192-row test subsample, with the selected configuration) and
``figures/appendix/rt_vs_rdblearn_body.tex`` (RT-J's top-4-configs x 4-seeds
full-test ensemble against RDBLearn-trained-on-10k-labels as reported by the
KumoRFM-2 paper). ``main.tex`` \\inputs the bodies; captions stay in the
paper source.

Sources (produced by relational-transformer/expts/repaper/{valtest,submit}):
  rtv2/<RUN_TAG>-repaper-valtest, run "valtest"  -- flat summary keys
  rtv2/<RUN_TAG>-repaper-submit,  run "rtj-top4x4"
"""

import json
from pathlib import Path

import wandb

from gen import PROJECT_SUBMIT, PROJECT_VALTEST

ENTITY = "rtv2"
VALTEST = (PROJECT_VALTEST, "valtest")
SUBMIT = (PROJECT_SUBMIT, "rtj-top4x4")

REG_TASKS = [
    ("rel-amazon", "item-ltv"),
    ("rel-amazon", "user-ltv"),
    ("rel-avito", "ad-ctr"),
    ("rel-event", "user-attendance"),
    ("rel-f1", "driver-position"),
    ("rel-hm", "item-sales"),
    ("rel-stack", "post-votes"),
    ("rel-trial", "site-success"),
    ("rel-trial", "study-adverse"),
]
CLF_TASKS = [
    ("rel-amazon", "item-churn"),
    ("rel-amazon", "user-churn"),
    ("rel-avito", "user-clicks"),
    ("rel-avito", "user-visits"),
    ("rel-event", "user-ignore"),
    ("rel-event", "user-repeat"),
    ("rel-f1", "driver-dnf"),
    ("rel-f1", "driver-top3"),
    ("rel-hm", "user-churn"),
    ("rel-stack", "user-badge"),
    ("rel-stack", "user-engagement"),
    ("rel-trial", "study-outcome"),
]

# RDBLearn trained on up to 10k labels per task, as reported by the KumoRFM-2
# paper (percent; nMAE for regression, AUROC for classification).
RDBLEARN_10K = {
    ("rel-amazon", "item-ltv"): 8.22,
    ("rel-amazon", "user-ltv"): 25.28,
    ("rel-avito", "ad-ctr"): 35.53,
    ("rel-event", "user-attendance"): 30.97,
    ("rel-f1", "driver-position"): 54.58,
    ("rel-hm", "item-sales"): 12.92,
    ("rel-stack", "post-votes"): 13.32,
    ("rel-trial", "site-success"): 89.10,
    ("rel-trial", "study-adverse"): 12.95,
    ("rel-amazon", "item-churn"): 82.07,
    ("rel-amazon", "user-churn"): 67.57,
    ("rel-avito", "user-clicks"): 69.04,
    ("rel-avito", "user-visits"): 65.49,
    ("rel-event", "user-ignore"): 82.52,
    ("rel-event", "user-repeat"): 75.04,
    ("rel-f1", "driver-dnf"): 70.87,
    ("rel-f1", "driver-top3"): 79.69,
    ("rel-hm", "user-churn"): 68.05,
    ("rel-stack", "user-badge"): 85.26,
    ("rel-stack", "user-engagement"): 89.39,
    ("rel-trial", "study-outcome"): 71.58,
}

OUT_DIR = Path("figures/appendix")


def _latest_run(api: wandb.Api, project: str, name: str) -> wandb.apis.public.Run:
    matches = [
        r for r in api.runs(f"{ENTITY}/{project}", filters={"display_name": name})
    ]
    assert matches, f"no {name!r} run in {ENTITY}/{project}"
    return max(matches, key=lambda r: r.created_at)


def _fmt_ctx(v: int) -> str:
    return f"${v // 1024}\\mathrm{{K}}$" if v >= 1024 else f"${v}$"


def _bold_pair(a: float, b: float, better: str) -> tuple[str, str]:
    """LaTeX-format two percent values, bolding the better one (ties: both)."""
    fa, fb = f"{a:.2f}", f"{b:.2f}"
    a_wins = a >= b if better == "max" else a <= b
    b_wins = b >= a if better == "max" else b <= a
    return (
        f"$\\mathbf{{{fa}}}$" if a_wins else f"${fa}$",
        f"$\\mathbf{{{fb}}}$" if b_wins else f"${fb}$",
    )


def val_vs_test(api: wandb.Api) -> None:
    s = _latest_run(api, *VALTEST).summary
    lines = [
        "\\begin{tabular}{llrrrcrr}",
        "\\toprule",
        "DB & Task & $L$ & $\\ell$ & $b$ & $\\rho$ & Default & Tuned \\\\",
    ]
    for title, tasks, better, unit in [
        ("Regression (nMAE \\%, lower is better)", REG_TASKS, "min", 100.0),
        ("Classification (AUROC \\%, higher is better)", CLF_TASKS, "max", 100.0),
    ]:
        lines += ["\\midrule", f"\\multicolumn{{8}}{{l}}{{\\textit{{{title}}}}} \\\\", "\\midrule"]
        d_vals, t_vals = [], []
        for db, table in tasks:
            key = f"{db}/{table}"
            ctx, lcs, bw, pl = json.loads(s[f"cfg/{key}"])
            d = s[f"default/{key}"] * unit
            t = s[f"tuned/{key}"] * unit
            d_vals.append(d)
            t_vals.append(t)
            ds, ts = _bold_pair(d, t, better)
            lines.append(
                f"\\texttt{{{db}}} & \\texttt{{{table}}} & {_fmt_ctx(ctx)} & "
                f"${lcs}$ & ${bw}$ & ${1 if pl else 0}$ & {ds} & {ts} \\\\"
            )
        dm, tm = _bold_pair(
            sum(d_vals) / len(d_vals), sum(t_vals) / len(t_vals), better
        )
        lines += ["\\midrule", f"\\textbf{{Mean}} & & & & & & {dm} & {tm} \\\\"]
    lines += ["\\bottomrule", "\\end{tabular}"]
    out = OUT_DIR / "val_vs_test_body.tex"
    out.write_text("\n".join(lines) + "\n")
    print(f"wrote {out}")


def rt_vs_rdblearn(api: wandb.Api) -> None:
    s = _latest_run(api, *SUBMIT).summary
    lines = [
        "\\begin{tabular}{llrr}",
        "\\toprule",
        "DB & Task & \\rtj{} (ours, in-context) & RDBLearn (10k labels) \\\\",
    ]
    for title, tasks, better in [
        ("Regression (nMAE \\%, lower is better)", REG_TASKS, "min"),
        ("Classification (AUROC \\%, higher is better)", CLF_TASKS, "max"),
    ]:
        lines += ["\\midrule", f"\\multicolumn{{4}}{{l}}{{\\textit{{{title}}}}} \\\\", "\\midrule"]
        ours_vals, base_vals = [], []
        for db, table in tasks:
            ours = s[f"value/{db}/{table}"] * 100.0
            base = RDBLEARN_10K[db, table]
            ours_vals.append(ours)
            base_vals.append(base)
            os_, bs_ = _bold_pair(ours, base, better)
            lines.append(f"\\texttt{{{db}}} & \\texttt{{{table}}} & {os_} & {bs_} \\\\")
        om, bm = _bold_pair(
            sum(ours_vals) / len(ours_vals), sum(base_vals) / len(base_vals), better
        )
        lines += ["\\midrule", f"\\textbf{{Mean}} & & {om} & {bm} \\\\"]
    lines += ["\\bottomrule", "\\end{tabular}"]
    out = OUT_DIR / "rt_vs_rdblearn_body.tex"
    out.write_text("\n".join(lines) + "\n")
    print(f"wrote {out}")


def main() -> None:
    api = wandb.Api()
    val_vs_test(api)
    rt_vs_rdblearn(api)


if __name__ == "__main__":
    main()


==> gen/intro/recipe_export.py <==
from roach import paper

paper.html_to_pdf(
    "figures/intro/recipe.dc.html",
    "figures/intro/recipe.pdf",
    canvas_w=1584,
    canvas_h=704,
    width_in=paper.LINEWIDTH_IN,
)


==> gen/intro/recipe_gen.py <==
"""Generate figures/intro/recipe.dc.html (Fig. 1, the pretraining recipe).

Layout: 1584x704 px canvas, 2x3 grid of 528x352 panels; flow 1->2->3 across
the top, 4->5->6 across the bottom (right to left). Panels 2/3 share one
database whose FK connectivity is defined below; panel 4's count labels and
panel 5's context-table links are kept consistent with it. See DESIGN.md.

The static layout lives in TEMPLATE (at the bottom of this file); the
computed parts (panel 2 & 5 FK link lines, the whole panel 3 graph SVG,
panel 4 visit-count labels) are generated from the data section below.
"""

import math
import random
from pathlib import Path

from roach import paper

# Output path is relative to the repo root, where pixi runs this script (same
# convention as every matplotlib figure script's OUT_PATH).
OUT = Path("figures/intro/recipe.dc.html")

# ---------------- palette (roach.paper roles, OKLCh rungs) ----------------
# Colors come from roach.paper: the three role constants and the
# base/light/soft ladder from paper.shades (see DESIGN.md).
PALETTE = {
    "grey": paper.shades(paper.NEUTRAL),
    "green": paper.shades(paper.ACCENT),
    "red": paper.shades(paper.PRIMARY),
}
black = paper.BLACK
white = paper.WHITE
# flat {"grey_base": ...} used both by the code below and TEMPLATE.format(**_C)
_C = {f"{fam}_{rung}": v for fam, rungs in PALETTE.items() for rung, v in rungs.items()}
_C["black"] = black
_C["white"] = white
globals().update(_C)  # expose grey_base, green_light, black, ... as module names

# PANEL PADDING INVARIANT (do not violate in any edit, in any session):
# each panel (528x352 at origin (px, py)) = title zone + body.
#  - Title: top-left corner of the title block sits at
#    (px + TITLE_PAD, py + TITLE_PAD); title height is TITLE_H.
#  - Body: content is padded BODY_PAD from the panel's left/right/bottom
#    boundaries, and the outermost object edges TOUCH those padding lines
#    (left = px+BODY_PAD, right = px+PW-BODY_PAD, bottom = py+PH-BODY_PAD).
#    Vertically the body sits below the title zone with a looser (~28-34px)
#    gap under the title bottom.
TITLE_PAD = 16
TITLE_H = 36
BODY_PAD = 40

# ---------------- database (panels 2/3; panels 4/5 mirror it) ----------------
# Monotone "chain" connectivity: each user bridges two consecutive txns, and
# txn->item / sales->item assignments are non-decreasing down the rows, so FK
# link lines in panels 2/5 do not cross (except the target row's, which is
# displayed last/bottom while its item is mid-chain).
TU = [1, 1, 1, 2, 2, 3, 3, 4]        # txn k -> user (u1 heavy: 3 txns; u4 light: 1)
TI = [1, 2, 3, 3, 4, 3, 3, 4]        # txn k -> item (i3 = popular hub; repeat buys)
SI = [1, 3, 2, 3, 4, 3, 4]           # sales k -> item (s4 = target -> i3)
users = [f"u{i+1}" for i in range(4)]
txns = [f"t{i+1}" for i in range(8)]
items = [f"i{i+1}" for i in range(4)]
sales = [f"s{i+1}" for i in range(7)]
TARGET = "s4"
SALES_ROW = ["s1", "s2", "s3", "s5", "s6", "s7", "s4"]  # display order: target row last
SHOW_WALK = ["s4", "i3", "t4", "u2", "t4", "i3", "t7", "u3", "t6", "i3", "s2"]  # illustrated walk (panel 3 ribbon); spur through u2 via t4, loop through u3 via t6/t7, ends at s2

adj = {n: [] for n in users + txns + items + sales}
for k, u in enumerate(TU): adj[f"t{k+1}"].append(f"u{u}"); adj[f"u{u}"].append(f"t{k+1}")
for k, i in enumerate(TI): adj[f"t{k+1}"].append(f"i{i}"); adj[f"i{i}"].append(f"t{k+1}")
for k, i in enumerate(SI): adj[f"s{k+1}"].append(f"i{i}"); adj[f"i{i}"].append(f"s{k+1}")

rng = random.Random(1)
counts = {x: 0 for x in sales}
for _ in range(200):
    cur = TARGET
    for _ in range(20):
        cur = rng.choice(adj[cur])
        if cur[0] == "s" and cur != TARGET:
            counts[cur] += 1

# ---------------- icons ----------------
GREEN, DGREEN = green_base, green_base
GLYPH = {
    "u": '<circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path>',
    "t": '<path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path>',
    "i": '<path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path>',
    "s": '<path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect>',
}

def icon_g(kind, x, y, size, color):
    sc = size / 16.0
    return f'<g fill="{color}" transform="translate({x-size/2:.1f},{y-size/2:.1f}) scale({sc:.3f})">{GLYPH[kind]}</g>'


def fk_paths(pairs, all_pairs=None):
    """Emit FK link lines with the arrowhead at the line end (marker-end).
    Arrows to the same primary-key row all end exactly at the row center."""
    out = []
    for (x1, y1), (x2, y2) in pairs:
        out.append(f'        <line x1="{x1}" y1="{y1}" x2="{x2}" y2="{y2:g}"></line>')
    return out

# ---------------- panel 2: user-table cells + FK link lines ----------------
p2_user_cells = f'<div style="background: {grey_soft};"></div>' * 8  # 2 cols x 4 users

TY = [130 + 18 * k for k in range(8)]          # txn row centers
UY = [172 + 18 * k for k in range(4)]          # user row centers
IY = [166 + 18 * k for k in range(4)]          # item row centers
SY = [148 + 18 * k for k in range(7)]          # sales row centers
bund_tu = [((639, TY[k]), (604, UY[u - 1])) for k, u in enumerate(TU)]
bund_ti = [((713, TY[k]), (744, IY[i - 1])) for k, i in enumerate(TI)]
bund_si = [((832, SY[r]), (800, IY[SI[int(sn[1:]) - 1] - 1])) for r, sn in enumerate(SALES_ROW)]
lines = fk_paths(bund_tu) + fk_paths(bund_ti) + fk_paths(bund_si)
p2_fk = "\n".join(lines) + "\n"

# ---------------- panel 3: graph SVG (edges, icons, counts, walk ribbon) ----
GX = {"u": 32, "t": 152, "i": 272, "s": 392}
gy = {}
for i, n in enumerate(users): gy[n] = 50 + 57 * i
for i, n in enumerate(txns): gy[n] = 35.3 + 26.19 * i
for i, n in enumerate(items): gy[n] = 52 + 45 * i
for i, n in enumerate(SALES_ROW): gy[n] = 39.1 + 29 * i
gpos = {n: (GX[n[0]], gy[n]) for n in adj}

g = [f'      <g stroke="{grey_light}" stroke-width="1.4">']
for a in sorted(adj):
    for b in adj[a]:
        if a < b:
            (x1, y1), (x2, y2) = gpos[a], gpos[b]
            g.append(f'        <line x1="{x1}" y1="{y1:.1f}" x2="{x2}" y2="{y2:.1f}"></line>')
g.append('      </g>')
for n, (x, y) in gpos.items():
    # all panel-3 glyphs use the base rung: sales = green_base, others = grey_base.
    color = green_base if n[0] == "s" else grey_base
    g.append("      " + icon_g(n[0], x, y, 20, color))
# ring the target sales glyph (green_base) to distinguish it — it is otherwise
# the same shade as the other sales nodes.
tx, ty = gpos[TARGET]
g.append(f'      <circle cx="{tx}" cy="{ty}" r="13" fill="none" stroke="{green_base}" stroke-width="1.6"></circle>')
for sn in SALES_ROW:
    if sn == TARGET:
        continue
    x, y = gpos[sn]
    g.append(f'      <text x="{x+22}" y="{y+5.6:.1f}" font-size="16" font-weight="700" fill="{GREEN}">{counts[sn]}</text>')
# walk ribbon: cardinal spline (perpendicular tangents at U-turns), tapered
pts = [gpos[n] for n in SHOW_WALK]
tans, flip = [], 1
for k in range(len(pts)):
    prv, nxt = pts[max(k - 1, 0)], pts[min(k + 1, len(pts) - 1)]
    tx, ty = (nxt[0] - prv[0]) / 2, (nxt[1] - prv[1]) / 2
    inx, iny = pts[k][0] - prv[0], pts[k][1] - prv[1]
    ilen = math.hypot(inx, iny) or 1
    onx, ony = nxt[0] - pts[k][0], nxt[1] - pts[k][1]
    if math.hypot(tx, ty) < 0.45 * ilen and 0 < k < len(pts) - 1:
        # near-reversal: use a perpendicular tangent, turned toward the
        # outgoing direction (fall back to alternation on exact reversal)
        cross = inx * ony - iny * onx
        if cross:
            flip = 1 if cross > 0 else -1
        else:
            flip = -flip
        tx, ty = -iny * 0.6 * flip, inx * 0.6 * flip
    # cap tangent length by the shorter adjacent segment so the curve hugs
    # the polyline while keeping direction change gradual at nodes
    cap = 0.75 * min(ilen if k > 0 else 1e9, math.hypot(onx, ony) if k < len(pts) - 1 else 1e9)
    tl = math.hypot(tx, ty)
    if tl > cap > 0:
        tx, ty = tx / tl * cap, ty / tl * cap
    tans.append((tx, ty))
segs = []
for k in range(1, len(pts)):
    p1, p2, t1, t2 = pts[k - 1], pts[k], tans[k - 1], tans[k]
    segs.append((p1, (p1[0] + t1[0] / 3, p1[1] + t1[1] / 3), (p2[0] - t2[0] / 3, p2[1] - t2[1] / 3), p2))
# flatten the spline into many tiny segments so the width/opacity taper is
# seamless (no visible banding); no arrowhead — the taper conveys direction
def bez(p1, c1, c2, p2, t):
    u = 1 - t
    return (u*u*u*p1[0] + 3*u*u*t*c1[0] + 3*u*t*t*c2[0] + t*t*t*p2[0],
            u*u*u*p1[1] + 3*u*u*t*c1[1] + 3*u*t*t*c2[1] + t*t*t*p2[1])

N = 16
samp = [segs[0][0]]
for p1, c1, c2, p2 in segs:
    samp += [bez(p1, c1, c2, p2, (j + 1) / N) for j in range(N)]
# offset the flattened curve on both sides (miter normals); render as one
# smooth outline polygon at base opacity plus overlapping suffix polygons,
# each adding a sliver of opacity -> seamless fade, no segment boundaries
M = len(samp) - 1
L, R = [], []
for i, (x, y) in enumerate(samp):
    (xa, ya), (xb, yb) = samp[max(i - 1, 0)], samp[min(i + 1, M)]
    tx, ty = xb - xa, yb - ya
    tl = math.hypot(tx, ty) or 1
    nx, ny = -ty / tl, tx / tl
    w = (25 - 20 * i / M) / 2
    L.append((x + nx * w, y + ny * w))
    R.append((x - nx * w, y - ny * w))

def ribbon_poly(i0):
    pts_ = L[i0:] + R[i0:][::-1]
    return "M " + " L ".join(f"{x:.1f} {y:.1f}" for x, y in pts_) + " z"

# per-layer alphas chosen so the composited opacity ramps linearly from
# 0.10 at the tail to 0.70 at the head
NLAY = 24
rib = [f'      <g fill="{green_base}" stroke="none">']
rib.append(f'        <path d="{ribbon_poly(0)}" opacity="0.10"></path>')
prev = 0.10
for j in range(1, NLAY + 1):
    tgt = 0.10 + 0.60 * j / NLAY
    a = (tgt - prev) / (1 - prev)
    prev = tgt
    rib.append(f'        <path d="{ribbon_poly(j * M // (NLAY + 1))}" opacity="{min(a, 1):.4f}"></path>')
rib.append('      </g>')
p3_svg = "\n".join(rib + g) + "\n"  # ribbon first -> behind everything else

# ---------------- panel 4: visit-count labels = top-3 panel-3 counts --------
top3 = sorted((counts[x] for x in sales if x != TARGET), reverse=True)[:3]

# ---------------- panel 5: FK link lines in the context window --------------
# strict subset of the panel-2 DB: the local context around the target row —
# users {u2,u3,u4}, txns {t3..t7}, items {i3,i4}, sales {s2,s5,s6,s7,s4};
# link indices below are row indices within these panel-5 tables
CTU, CTI, CSI = [1, 1, 2, 2, 3], [1, 2, 1, 1, 2], [1, 2, 1, 2, 1]
TY5 = [182 + 18 * k for k in range(5)]
UY5 = [200 + 18 * k for k in range(3)]
IY5 = [208 + 18 * k for k in range(2)]
SY5 = [182 + 18 * k for k in range(5)]
lines = (fk_paths([((650, TY5[k]), (630, UY5[u - 1])) for k, u in enumerate(CTU)])
         + fk_paths([((724, TY5[k]), (745, IY5[i - 1])) for k, i in enumerate(CTI)])
         + fk_paths([((822, SY5[k]), (801, IY5[i - 1])) for k, i in enumerate(CSI)]))
p5_fk = "\n".join(lines) + "\n"

# ---------------- panel 6: 3D masked-cell loss ----------------
# Two copies of the panel-5 context window — same rounded box, table headers
# (with icons) and cell grids, authored in panel-5 local coordinates and laid
# flat with an affine matrix. RT-J's predictions (cardinal red) lie below the
# lifted ground truth (gray/green, same scheme as panel 5); dashed vertical
# lines join each masked prediction to its ground-truth cell (the loss terms).
# (hx, hy, hw, kind, gx, gy, cols, rows, masked {(row, col)}) — panel-5 box-
# local coords (box origin = canvas (568, 470)), cell 16px on an 18px pitch.
P6_TABLES = [
    (26, 44, 34, "u", 26, 70, 2, 3, {(1, 1)}),
    (84, 26, 70, "t", 84, 52, 4, 5, {(0, 0), (3, 3)}),
    (179, 52, 52, "i", 179, 78, 3, 2, {(0, 1)}),
    (256, 26, 52, "s", 256, 52, 3, 5, {(1, 2), (4, 2)}),  # sales; target = last row
]
P6_BOX_W, P6_BOX_H = 334, 156
# lying-flat projection of box-local (X, Y): panel x = E + A*X + C*Y,
# panel y = F + D*Y (Y = down the box = toward the viewer)
P6_A, P6_C, P6_D = 0.9, -0.5, 0.55
# body-touch tuning: front-left corner at x = BODY_PAD, prediction plane
# just above the bottom label whose text bottom touches y = 352 - BODY_PAD
P6_E, P6_F_GT, P6_F_PRED = 118, 87, 206


def p6_ctx_group(f, colors, headers=True):
    """One flattened context window. colors: table kind -> (cell, masked)."""
    out = [f'      <g transform="matrix({P6_A} 0 {P6_C} {P6_D} {P6_E} {f})">',
           f'        <rect x="0" y="0" width="{P6_BOX_W}" height="{P6_BOX_H}" rx="12"'
           f' fill="{white}" stroke="{grey_soft}" stroke-width="2"></rect>']
    for hx, hy, hw, kind, gx, gy, cols, rows, masks in P6_TABLES:
        if headers:
            hdr, icon = (green_base, white) if kind == "s" else (grey_base, white)
            out.append(f'        <rect x="{hx}" y="{hy}" width="{hw}" height="24" rx="3" fill="{hdr}"></rect>')
            out.append("        " + icon_g(kind, hx + hw / 2, hy + 12, 16, icon))
        cell, mask = colors[kind]
        for r in range(rows):
            for c in range(cols):
                fill = mask if (r, c) in masks else cell
                out.append(f'        <rect x="{gx + 18 * c}" y="{gy + 18 * r}" width="16" height="16" fill="{fill}"></rect>')
    out.append('      </g>')
    return out


def p6_mask_centers(f):
    cs = []
    for hx, hy, hw, kind, gx, gy, cols, rows, masks in P6_TABLES:
        for r, c in sorted(masks):
            X, Y = gx + 18 * c + 8, gy + 18 * r + 8
            cs.append((P6_E + P6_A * X + P6_C * Y, f + P6_D * Y))
    return cs

p6 = p6_ctx_group(P6_F_PRED, {k: (red_soft, red_base) for k in "utis"}, headers=False)
p6 += p6_ctx_group(P6_F_GT, {"u": (grey_soft, grey_base), "t": (grey_soft, grey_base),
                             "i": (grey_soft, grey_base), "s": (green_soft, grey_base)})

# FK arrows on the ground-truth box, mimicking panel 5 (same links, box-local
# coords = panel-5 canvas coords minus the box origin (568, 118 in svg space))
P6_FK = ([((82, 60 + 18 * k), (62, 78 + 18 * (u - 1))) for k, u in enumerate(CTU)]
         + [((156, 60 + 18 * k), (177, 86 + 18 * (i - 1))) for k, i in enumerate(CTI)]
         + [((254, 60 + 18 * k), (233, 86 + 18 * (i - 1))) for k, i in enumerate(CSI)])
p6.append(f'      <g transform="matrix({P6_A} 0 {P6_C} {P6_D} {P6_E} {P6_F_GT})">')
for (x1, y1), (x2, y2) in P6_FK:
    dx, dy_ = x2 - x1, y2 - y1
    n = math.hypot(dx, dy_)
    ux, uy = dx / n, dy_ / n
    bx, by = x2 - 6 * ux, y2 - 6 * uy          # arrowhead base on the line
    ox, oy = -uy * 2.6, ux * 2.6
    p6.append(f'        <line x1="{x1}" y1="{y1}" x2="{bx:.1f}" y2="{by:.1f}"'
              f' stroke="{grey_light}" stroke-width="1.4"></line>')
    p6.append(f'        <polygon points="{x2:.1f},{y2:.1f} {bx + ox:.1f},{by + oy:.1f}'
              f' {bx - ox:.1f},{by - oy:.1f}" fill="{grey_light}"></polygon>')
p6.append('      </g>')
p6 += [f'      <g stroke="{grey_base}" stroke-width="1.4" stroke-dasharray="4 3">']
for (xp, yp), (xg, yg) in zip(p6_mask_centers(P6_F_PRED), p6_mask_centers(P6_F_GT)):
    p6.append(f'        <line x1="{xg:.1f}" y1="{yg + 7:.1f}" x2="{xp:.1f}" y2="{yp - 7:.1f}"></line>')
p6.append('      </g>')
p6_svg = "\n".join(p6) + "\n"

# ---------------- static layout ----------------
TEMPLATE = '''<!DOCTYPE html>
<html>
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<script src="./support.js"></script>
</head>
<body>
<x-dc>
<helmet>
  <link rel="preconnect" href="https://fonts.googleapis.com"></link>
  <link rel="preconnect" href="https://fonts.gstatic.com" crossorigin="anonymous"></link>
  <link href="https://fonts.googleapis.com/css2?family=Tinos:ital,wght@0,400;0,700;1,400;1,700&amp;family=Courier+Prime:ital,wght@0,400;0,700;1,400&amp;display=swap" rel="stylesheet"></link>
  <style>
    html, body {{ margin: 0; padding: 0; background: {white}; }}
    i {{ font-family: 'Times New Roman', 'Tinos', serif; }}
  </style>
</helmet>

<!-- GENERATED by gen/intro/recipe_gen.py — edit the generator, not this file. -->

<div data-screen-label="Figure 1 — Pretraining recipe" style="position: relative; width: 1584px; height: 704px; background: {white}; font-family: 'Inter', sans-serif; color: {black}; overflow: hidden;">
  <div style="position: absolute; left: 16px; top: 16px; display: flex; align-items: center; gap: 10px;">
    <div style="width: 36px; height: 36px; border-radius: 50%; background: {black}; color: {white}; font-size: 22px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">1</div>
    <div style="font-size: 26px; font-weight: 700; white-space: nowrap;">Sampled DB + task from <span style="color: {green_base};"><span style="font-size: 0.85em;">THE</span> J<span style="font-size: 0.85em;">OIN</span></span></div>
  </div>
  <div style="position: absolute; left: 40px; top: 92px; width: 128px; height: 88px; border: 2.5px solid {green_soft}; border-radius: 12px; background: {white};"></div>
  <div style="position: absolute; left: 50px; top: 82px; padding: 0px 6px; background: {white}; color: {green_base}; font-size: 16px; white-space: nowrap;">random DB</div>
  <svg style="position: absolute; left: 0px; top: 0px; pointer-events: none;" width="528" height="352" viewBox="0 0 528 352">
    <defs>
      <linearGradient id="coneGray" x1="0" y1="0" x2="0" y2="1">
        <stop offset="0" stop-color="{grey_light}"></stop>
        <stop offset="1" stop-color="{white}"></stop>
      </linearGradient>
      <linearGradient id="coneGreen" x1="0" y1="0" x2="0" y2="1">
        <stop offset="0" stop-color="{green_base}"></stop>
        <stop offset="1" stop-color="{white}"></stop>
      </linearGradient>
      <marker id="ahGreen" viewBox="0 0 10 10" refX="8" refY="5" markerWidth="6" markerHeight="6" orient="auto-start-reverse">
        <path d="M 0 0 L 10 5 L 0 10 z" fill="{green_base}"></path>
      </marker>
    </defs>
    <polygon points="113,156 404,213 136,213" fill="url(#coneGray)" fill-opacity="0.30"></polygon>
  </svg>
<svg style="position: absolute; left: 52px; top: 104px;" width="104" height="70" viewBox="0 0 104 70">
    <g fill="{grey_soft}" stroke="{grey_light}" stroke-width="1.4">
      <path d="M 19 8 A 12 4 0 0 1 43 8 V 24 A 12 4 0 0 1 19 24 Z"></path><ellipse cx="31" cy="8" rx="12" ry="4"></ellipse>
      <path d="M 61 8 A 12 4 0 0 1 85 8 V 24 A 12 4 0 0 1 61 24 Z"></path><ellipse cx="73" cy="8" rx="12" ry="4"></ellipse>
      <path d="M 19 44 A 12 4 0 0 1 43 44 V 60 A 12 4 0 0 1 19 60 Z"></path><ellipse cx="31" cy="44" rx="12" ry="4"></ellipse>
    </g>
    <g fill="{black}" stroke="{white}" stroke-width="1.4">
      <path d="M 61 44 A 12 4 0 0 1 85 44 V 60 A 12 4 0 0 1 61 60 Z"></path><ellipse cx="73" cy="44" rx="12" ry="4"></ellipse>
    </g>
  </svg>
  <div style="position: absolute; left: 196px; top: 92px; width: 292px; height: 88px; border: 2.5px solid {green_soft}; border-radius: 12px; background: {white};"></div>
  <div style="position: absolute; left: 206px; top: 82px; padding: 0px 5px; background: {white}; color: {green_base}; font-size: 16px; ">random task from DB</div>
  <svg style="position: absolute; left: 0px; top: 0px; pointer-events: none;" width="528" height="352" viewBox="0 0 528 352">
    <polygon points="443,157 488,213 412,213" fill="url(#coneGreen)" fill-opacity="0.28"></polygon>
  </svg>
  <div style="position: absolute; left: 212px; top: 113px; width: 264px; display: flex; gap: 7px; align-items: baseline;"><div style="margin-right: auto; flex: none; font-size: 16px; color: {grey_base};">autocomplete:</div><div style="padding: 1px 8px; border-radius: 11px; background: {grey_soft}; color: {grey_base}; font-size: 16px; font-family: 'Courier Prime', 'Courier New', monospace;">stars</div><div style="padding: 1px 8px; border-radius: 11px; background: {grey_soft}; color: {grey_base}; font-size: 16px; font-family: 'Courier Prime', 'Courier New', monospace;">price</div></div>
  <div style="position: absolute; left: 212px; top: 146px; width: 264px; display: flex; gap: 5px; align-items: baseline;"><div style="margin-right: auto; flex: none; font-size: 16px; color: {green_base};">forecast:</div><div style="padding: 1px 8px; border-radius: 11px; background: {green_soft}; color: {green_base}; font-size: 16px; font-family: 'Courier Prime', 'Courier New', monospace;">churn</div><div style="padding: 1px 8px; border-radius: 11px; background: {green_soft}; color: {green_base}; font-size: 16px; font-family: 'Courier Prime', 'Courier New', monospace;">ltv</div><div style="padding: 1px 8px; border-radius: 11px; background: {green_base}; color: {white}; font-size: 16px; font-family: 'Courier Prime', 'Courier New', monospace;">sales</div></div>
  <svg style="position: absolute; left: 0px; top: 0px; pointer-events: none;" width="528" height="352" viewBox="0 0 528 352">
    <line x1="140" y1="152" x2="192" y2="152" stroke="{green_base}" stroke-width="2.5" marker-end="url(#ahGreen)"></line>
  </svg>
  <div style="position: absolute; left: 40px; top: 232px; width: 88px; font-size: 16px;  line-height: 20px; color: {grey_base};">schema of sampled DB + task</div>
  <div style="position: absolute; left: 136px; top: 250px; width: 70px; height: 44px; border: 1.5px solid {grey_soft}; border-top: none; background: {white}; box-sizing: border-box;"></div>
  <div style="position: absolute; left: 136px; top: 228px; width: 70px; height: 22px; background: {grey_base}; color: {white}; font-weight: 700; font-size: 16px; display: flex; align-items: center; justify-content: center; gap: 6px; border-radius: 3px 3px 0 0;"><svg width="14" height="14" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g></svg>user</div>
  <div style="position: absolute; left: 145px; top: 254px; font-size: 14px; color: {black}; font-family: 'Courier Prime', 'Courier New', monospace;"><div style="height: 18px; display: flex; align-items: center; color: {black};">UserID</div><div style="height: 18px; display: flex; align-items: center; color: {black};">Gender</div></div>
  <div style="position: absolute; left: 222px; top: 232px; width: 78px; height: 80px; border: 1.5px solid {grey_soft}; border-top: none; background: {white}; box-sizing: border-box;"></div>
  <div style="position: absolute; left: 222px; top: 210px; width: 78px; height: 22px; background: {grey_base}; color: {white}; font-weight: 700; font-size: 16px; display: flex; align-items: center; justify-content: center; gap: 6px; border-radius: 3px 3px 0 0;"><svg width="14" height="14" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g></svg>txn</div>
  <div style="position: absolute; left: 231px; top: 236px; font-size: 14px; color: {black}; font-family: 'Courier Prime', 'Courier New', monospace;"><div style="height: 18px; display: flex; align-items: center; color: {black};">Time</div><div style="height: 18px; display: flex; align-items: center; color: {black};">UserID</div><div style="height: 18px; display: flex; align-items: center; color: {black};">ItemID</div><div style="height: 18px; display: flex; align-items: center; color: {black};">Stars</div></div>
  <div style="position: absolute; left: 318px; top: 241px; width: 78px; height: 62px; border: 1.5px solid {grey_soft}; border-top: none; background: {white}; box-sizing: border-box;"></div>
  <div style="position: absolute; left: 318px; top: 219px; width: 78px; height: 22px; background: {grey_base}; color: {white}; font-weight: 700; font-size: 16px; display: flex; align-items: center; justify-content: center; gap: 6px; border-radius: 3px 3px 0 0;"><svg width="14" height="14" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g></svg>item</div>
  <div style="position: absolute; left: 327px; top: 245px; font-size: 14px; color: {black}; font-family: 'Courier Prime', 'Courier New', monospace;"><div style="height: 18px; display: flex; align-items: center; color: {black};">ItemID</div><div style="height: 18px; display: flex; align-items: center; color: {black};">Price</div><div style="height: 18px; display: flex; align-items: center; color: {black};">Details</div></div>
  <div style="position: absolute; left: 412px; top: 241px; width: 76px; height: 62px; border: 1.5px solid {green_soft}; border-top: none; background: {white}; box-sizing: border-box;"></div>
  <div style="position: absolute; left: 412px; top: 219px; width: 76px; height: 22px; background: {green_base}; color: {white}; font-weight: 700; font-size: 16px; display: flex; align-items: center; justify-content: center; gap: 6px; border-radius: 3px 3px 0 0;"><svg width="14" height="14" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g></svg>sales</div>
  <div style="position: absolute; left: 421px; top: 245px; font-size: 14px; color: {black}; font-family: 'Courier Prime', 'Courier New', monospace;"><div style="height: 18px; display: flex; align-items: center; color: {black};">Time</div><div style="height: 18px; display: flex; align-items: center; color: {black};">ItemID</div><div style="height: 18px; display: flex; align-items: center; color: {green_base}; font-weight: 700;">Label</div></div>
  <svg style="position: absolute; left: 0px; top: 0px; pointer-events: none;" width="528" height="352" viewBox="0 0 528 352">
    <g stroke="{grey_light}" stroke-width="1.4" fill="none">
      <!-- txn.UserID -> user.UserID -->
      <path d="M 206 263 H 214"></path>
      <path d="M 214 263 L 222 258 M 214 263 L 222 263 M 214 263 L 222 268"></path>
      <line x1="209" y1="258" x2="209" y2="268"></line>
      <!-- txn.ItemID -> item.ItemID -->
      <path d="M 318 254 H 310 V 281 H 306"></path>
      <path d="M 306 281 L 300 276 M 306 281 L 300 281 M 306 281 L 300 286"></path>
      <line x1="313" y1="249" x2="313" y2="259"></line>
      <!-- sales.ItemID -> item.ItemID -->
      <path d="M 396 254 H 404 V 272 H 406"></path>
      <path d="M 406 272 L 412 267 M 406 272 L 412 272 M 406 272 L 412 277"></path>
      <line x1="400" y1="249" x2="400" y2="259"></line>
    </g>
  </svg>
  <div style="position: absolute; left: 544px; top: 16px; display: flex; align-items: center; gap: 10px;">
    <div style="width: 36px; height: 36px; border-radius: 50%; background: {black}; color: {white}; font-size: 22px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">2</div>
    <div style="font-size: 26px; font-weight: 700; white-space: nowrap;">Temporally masked DB rows</div>
  </div>
  <div style="position: absolute; left: 568px; top: 138px; width: 34px; height: 24px; background: {grey_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g></svg></div>
  <div style="position: absolute; left: 568px; top: 164px; display: grid; grid-template-columns: 16px 16px; grid-auto-rows: 16px; gap: 2px;">{p2_user_cells}</div>
  <div style="position: absolute; left: 641px; top: 96px; width: 70px; height: 24px; background: {grey_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g></svg></div>
  <div style="position: absolute; left: 641px; top: 122px; display: grid; grid-template-columns: 16px 16px 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div></div>
  <div style="position: absolute; left: 746px; top: 132px; width: 52px; height: 24px; background: {grey_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g></svg></div>
  <div style="position: absolute; left: 746px; top: 158px; display: grid; grid-template-columns: 16px 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div></div>
  <div style="position: absolute; left: 834px; top: 114px; width: 52px; height: 24px; background: {green_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g></svg></div>
  <div style="position: absolute; left: 834px; top: 140px; display: grid; grid-template-columns: 16px 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_light};"></div><div style="background: {green_light};"></div><div style="background: {green_base};"></div></div>
  <div style="position: absolute; left: 805px; top: 82px; width: 110px; text-align: center; font-size: 16px; color: {green_base}; white-space: nowrap;">target table</div>
    <div style="position: absolute; left: 926px; top: 156px; width: 90px; text-align: right; font-size: 16px; line-height: 20px; color: {green_base};">potential<br>in-context<br>examples</div>
  <div style="position: absolute; left: 806px; top: 272px; width: 210px; text-align: right; font-size: 16px; line-height: 20px; color: {green_base};">target row<br>(future rows dropped)</div>
    <div style="position: absolute; left: 568px; top: 292px; width: 260px; text-align: left; font-size: 16px; line-height: 20px; white-space: nowrap;  color: {grey_base};">foreign- to primary-key links</div>
  <svg style="position: absolute; left: 0px; top: 0px; pointer-events: none;" width="1584" height="352" viewBox="0 0 1584 352">
      <defs>
        <marker id="ahP2" viewBox="0 0 10 10" refX="8.5" refY="5" markerWidth="7" markerHeight="7" orient="auto-start-reverse">
          <path d="M 1 2.4 L 9 5 L 1 7.6 z" fill="{grey_light}" stroke="none"></path>
        </marker>
      </defs>
      <g stroke="{grey_light}" stroke-width="1.4" fill="none" marker-end="url(#ahP2)">
{p2_fk}      </g>
      <g stroke="{grey_light}" stroke-width="1.4">
        <line x1="603" y1="290" x2="622" y2="248"></line>
      </g>
      <g stroke="{grey_light}" stroke-width="1.4">
      </g>
      <g stroke="{green_base}" stroke-width="1.4" fill="none">
        <line x1="889" y1="258" x2="930" y2="278"></line>
        <path d="M 910 142 C 917.5 142 920.5 147 920.5 157 L 920.5 180 C 920.5 187 923.5 191 928 192 C 923.5 193 920.5 197 920.5 204 L 920.5 227 C 920.5 237 917.5 242 910 242" stroke="{green_base}" stroke-width="1.6"></path>
      </g>
  </svg>
  <div style="position: absolute; left: 1072px; top: 16px; display: flex; align-items: center; gap: 10px;">
    <div style="width: 36px; height: 36px; border-radius: 50%; background: {black}; color: {white}; font-size: 22px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">3</div>
    <div style="font-size: 26px; font-weight: 700; white-space: nowrap;">Random walks for example retrieval</div>
  </div>
      <div style="position: absolute; left: 1096px; top: 79px; display: flex; align-items: center; gap: 6px;"><div style="padding: 1px 6px; border-radius: 10px; background: {black}; color: {white}; font-size: 15px; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">10K</div><div style="font-size: 16px; color: {grey_base}; white-space: nowrap;">random walks,</div><div style="padding: 1px 6px; border-radius: 10px; background: {black}; color: {white}; font-size: 15px; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">20</div><div style="font-size: 16px; color: {grey_base}; white-space: nowrap;">steps each</div></div>
  <div style="position: absolute; left: 1424px; top: 82px; width: 120px; text-align: right; font-size: 16px; color: {green_base}; text-decoration: underline;">visit counts</div>
<svg style="position: absolute; left: 1096px; top: 82px;" width="448" height="230" viewBox="0 0 448 230" font-family="'Inter', sans-serif">
{p3_svg}</svg>
  <div style="position: absolute; left: 1072px; top: 368px; display: flex; align-items: center; gap: 10px;">
    <div style="width: 36px; height: 36px; border-radius: 50%; background: {black}; color: {white}; font-size: 22px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">4</div>
    <div style="font-size: 26px; font-weight: 700; white-space: nowrap;">Local BFS for relational context</div>
  </div>
  <div style="position: absolute; left: 1096px; top: 444px; width: 448px; height: 52px; border: 2px solid {grey_soft}; border-radius: 12px; background: {white};"></div>
  <div style="position: absolute; left: 1106px; top: 434px; padding: 0px 5px; background: {white}; color: {grey_base}; font-size: 16px; ">random context hyperparams</div>
  <div style="position: absolute; left: 1110px; top: 464px; display: flex; align-items: center; gap: 4px;"><div style="font-size: 16px;  color: {grey_base}; margin-right: 2px; white-space: nowrap;">local_ctx_size:</div><div style="padding: 1px 6px; border-radius: 10px; background: {grey_soft}; color: {grey_base}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">512</div><div style="padding: 1px 6px; border-radius: 10px; background: {black}; color: {white}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">1K</div><div style="padding: 1px 6px; border-radius: 10px; background: {grey_soft}; color: {grey_base}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">2K</div><div style="font-size: 16px;  color: {grey_base}; margin-left: 14px; margin-right: 2px; white-space: nowrap;">bfs_width:</div><div style="padding: 1px 6px; border-radius: 10px; background: {grey_soft}; color: {grey_base}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">16</div><div style="padding: 1px 6px; border-radius: 10px; background: {black}; color: {white}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">32</div><div style="padding: 1px 6px; border-radius: 10px; background: {grey_soft}; color: {grey_base}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">64</div></div>
    <svg style="position: absolute; left: 0px; top: 352px; pointer-events: none;" width="1584" height="352" viewBox="0 0 1584 352" font-family="'Inter', sans-serif">
      <rect x="1096" y="172" width="448" height="140" rx="10" fill="none" stroke="{grey_soft}" stroke-width="2"></rect>
      <rect x="1096" y="178" width="258" height="134" rx="10" fill="{white}" stroke="none"></rect>
      <rect x="1096" y="192" width="128" height="120" rx="10" fill="none" stroke="{grey_soft}" stroke-width="2"></rect>
      <g stroke="{grey_light}" stroke-width="1.4">
        <line x1="1133.2" y1="290" x2="1150.3" y2="266"></line>
        <line x1="1150.3" y1="242" x2="1150.3" y2="266"></line>
        <line x1="1150.3" y1="266" x2="1181.9" y2="242"></line>
        <line x1="1150.3" y1="266" x2="1118.6" y2="242"></line>
        <line x1="1181.9" y1="242" x2="1202" y2="218"></line>
        <line x1="1118.6" y1="242" x2="1118.6" y2="218"></line>
        <line x1="1273.6" y1="290" x2="1290.2" y2="266"></line>
        <line x1="1290.2" y1="266" x2="1320.9" y2="242"></line>
        <line x1="1278" y1="242" x2="1290.2" y2="266"></line>
        <line x1="1296" y1="242" x2="1290.2" y2="266"></line>
        <line x1="1290.2" y1="266" x2="1259.5" y2="242"></line>
        <line x1="1320.9" y1="242" x2="1320.9" y2="218"></line>
        <line x1="1259.5" y1="242" x2="1202" y2="218"></line>
        <line x1="1408.3" y1="290" x2="1419.8" y2="266"></line>
        <line x1="1419.8" y1="242" x2="1419.8" y2="266"></line>
        <line x1="1419.8" y1="266" x2="1441.3" y2="242"></line>
        <line x1="1419.8" y1="266" x2="1398.3" y2="242"></line>
        <line x1="1441.3" y1="242" x2="1441.3" y2="218"></line>
        <line x1="1398.3" y1="242" x2="1398.3" y2="218"></line>
        <line x1="1479" y1="218" x2="1479" y2="242"></line>
        <line x1="1479" y1="242" x2="1503.7" y2="266"></line>
        <line x1="1492.1" y1="290" x2="1503.7" y2="266"></line>
        <line x1="1503.7" y1="266" x2="1525.1" y2="242"></line>
        <line x1="1525.1" y1="242" x2="1525.1" y2="218"></line>
        <line x1="1372" y1="242" x2="1320.9" y2="218"></line>
        <line x1="1372" y1="242" x2="1419.8" y2="266"></line>
      </g>
      <g fill="{green_base}" transform="translate(1125.2,282) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g><circle cx="1133.2" cy="290" r="11" fill="none" stroke="{green_base}" stroke-width="1.6"></circle>
      <g fill="{green_base}" transform="translate(1142.3,234) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{grey_base}" transform="translate(1142.3,258) scale(1.000)"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1173.9,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1110.6,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1194,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1110.6,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <g fill="{green_base}" transform="translate(1270,234) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{green_base}" transform="translate(1288,234) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{green_base}" transform="translate(1265.6,282) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{grey_base}" transform="translate(1282.2,258) scale(1.000)"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1312.9,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1251.5,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1312.9,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <g fill="{green_base}" transform="translate(1400.3,282) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{green_base}" transform="translate(1411.8,234) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{grey_base}" transform="translate(1411.8,258) scale(1.000)"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1433.3,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1390.4,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1433.3,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1390.4,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <g fill="{green_base}" transform="translate(1484.1,282) scale(1.000)"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g>
      <g fill="{grey_base}" transform="translate(1495.7,258) scale(1.000)"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1517.1,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1517.1,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1364,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1470.9,234) scale(1.000)"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g>
      <g fill="{grey_base}" transform="translate(1470.9,210) scale(1.000)"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g>
      <text x="1261.6" y="295" text-anchor="end" font-size="16" font-weight="700" fill="{green_base}">{top3[0]}</text>
      <text x="1396.3" y="295" text-anchor="end" font-size="16" font-weight="700" fill="{green_base}">{top3[1]}</text>
      <text x="1480.1" y="295" text-anchor="end" font-size="16" font-weight="700" fill="{green_base}">{top3[2]}</text>
      <rect x="1096" y="178" width="258" height="134" rx="10" fill="none" stroke="{red_base}" stroke-width="2.4"></rect>
    </svg>
  <div style="position: absolute; left: 1430px; top: 514px; display: flex; align-items: center; gap: 3px;"><div style="padding: 1px 6px; border-radius: 10px; background: {grey_soft}; color: {grey_base}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">4K cells</div></div>
  <div style="position: absolute; left: 1250px; top: 520px; display: flex; align-items: center; gap: 3px;"><div style="padding: 1px 6px; border-radius: 10px; background: {red_base}; color: {white}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">2K cells</div></div>
  <div style="position: absolute; left: 1124px; top: 534px; display: flex; align-items: center; gap: 3px;"><div style="padding: 1px 6px; border-radius: 10px; background: {grey_soft}; color: {grey_base}; font-size: 15px; font-style: normal; white-space: nowrap; font-family: 'Courier Prime', 'Courier New', monospace;">1K cells</div></div>
  <div style="position: absolute; left: 544px; top: 368px; display: flex; align-items: center; gap: 10px;">
    <div style="width: 36px; height: 36px; border-radius: 50%; background: {black}; color: {white}; font-size: 22px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">5</div>
    <div style="font-size: 26px; font-weight: 700; white-space: nowrap;"><span style="color: {red_base};">RT-J</span> context with mask tokens</div>
  </div>
    <div style="position: absolute; left: 916px; top: 507px; width: 100px; text-align: right; font-size: 16px; line-height: 20px; color: {red_base};">sampled<br>in-context<br>examples</div>
  <div style="position: absolute; left: 568px; top: 644px; width: 448px; text-align: center; font-size: 16px; color: {red_base};">target cell is always masked</div>
  <div style="position: absolute; left: 568px; top: 444px; width: 334px; height: 182px; border: 2px solid {grey_soft}; border-radius: 12px; background: {white};"></div>
  <div style="position: absolute; left: 756px; top: 434px; padding: 0px 5px; background: {white}; color: {grey_base}; font-size: 16px; ">context window</div>
  <div style="position: absolute; left: 594px; top: 498px; width: 34px; height: 24px; background: {grey_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><circle cx="8" cy="4.6" r="3.4"></circle><path d="M1.8 15.5 C1.8 11.4 4.6 9.2 8 9.2 C11.4 9.2 14.2 11.4 14.2 15.5 Z"></path></g></svg></div>
  <div style="position: absolute; left: 594px; top: 524px; display: grid; grid-template-columns: 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center;">?</div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div></div>
  <div style="position: absolute; left: 652px; top: 480px; width: 70px; height: 24px; background: {grey_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M1 3.5 H9.5 V1.5 L15 5 L9.5 8.5 V6.5 H1 Z"></path><path d="M15 9.5 H6.5 V7.5 L1 11 L6.5 14.5 V12.5 H15 Z"></path></g></svg></div>
  <div style="position: absolute; left: 652px; top: 506px; display: grid; grid-template-columns: 16px 16px 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center;">?</div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center;">?</div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div></div>
  <div style="position: absolute; left: 747px; top: 506px; width: 52px; height: 24px; background: {grey_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M8 1 L15 4.4 V11.6 L8 15 L1 11.6 V4.4 Z"></path></g></svg></div>
  <div style="position: absolute; left: 747px; top: 532px; display: grid; grid-template-columns: 16px 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {grey_soft};"></div><div style="background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center;">?</div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div><div style="background: {grey_soft};"></div></div>
  <div style="position: absolute; left: 824px; top: 480px; width: 52px; height: 24px; background: {green_base}; display: flex; align-items: center; justify-content: center; border-radius: 3px 3px 0 0;"><svg width="16" height="16" viewBox="0 0 16 16" style="flex: none;"><g fill="{white}"><path d="M5.6 4.6 C4 6 2 8.6 2 11 C2 13.8 4.6 15.2 8 15.2 C11.4 15.2 14 13.8 14 11 C14 8.6 12 6 10.4 4.6 Z"></path><rect x="5.2" y="1.4" width="5.6" height="2.6" rx="1.2"></rect></g></svg></div>
  <div style="position: absolute; left: 824px; top: 506px; display: grid; grid-template-columns: 16px 16px 16px; grid-auto-rows: 16px; gap: 2px;"><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center;">?</div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_soft};"></div><div style="background: {green_soft};"></div><div style="background: {green_light};"></div><div style="background: {green_light};"></div><div style="background: {green_light};"></div><div style="background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center;">?</div></div>
  <svg style="position: absolute; left: 0px; top: 332px; pointer-events: none;" width="1584" height="372" viewBox="0 0 1584 372">
      <defs>
        <marker id="ahP5" viewBox="0 0 10 10" refX="8.5" refY="5" markerWidth="7" markerHeight="7" orient="auto-start-reverse">
          <path d="M 1 2.4 L 9 5 L 1 7.6 z" fill="{grey_light}" stroke="none"></path>
        </marker>
      </defs>
      <g stroke="{grey_light}" stroke-width="1.4" fill="none" marker-end="url(#ahP5)">
{p5_fk}      </g>
    <line x1="838" y1="314" x2="861" y2="262" stroke="{red_base}" stroke-width="1.4"></line>
    <path d="M 906 174 C 913.5 174, 916.5 178, 916.5 186 L 916.5 200 C 916.5 204, 919.5 207, 924 208 C 919.5 209, 916.5 212, 916.5 220 L 916.5 232 C 916.5 239, 913.5 244, 906 244" stroke="{red_base}" stroke-width="1.6" fill="none"></path>
  </svg>
  <div style="position: absolute; left: 902px; top: 440px; width: 114px; display: flex; align-items: flex-start; justify-content: flex-end; gap: 8px;"><div style="width: 16px; height: 16px; margin-top: 2px; background: {red_base}; color: {white}; font-size: 17px; line-height: 16px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">?</div><div style="font-size: 16px; line-height: 20px; color: {grey_base}; text-align: right; white-space: nowrap;">mask<br>token</div></div>
  <svg style="position: absolute; left: 0px; top: 0px; pointer-events: none; z-index: 5;" width="1584" height="1056" viewBox="0 0 1584 1056">
    <defs>
      <marker id="ahSw" viewBox="0 0 10 10" refX="8" refY="5" markerWidth="6" markerHeight="6" orient="auto-start-reverse">
        <path d="M 0 0 L 10 5 L 0 10 z" fill="{grey_light}"></path>
      </marker>
    </defs>
    <path d="M 1096 608 L 905 608" stroke="{grey_light}" stroke-width="2.5" fill="none" marker-end="url(#ahSw)"></path>
  </svg>
  <div style="position: absolute; left: 906px; top: 612px; width: 198px; text-align: center; font-size: 16px; color: {grey_base}; white-space: nowrap;">random ctx_size</div>
  <div style="position: absolute; left: 16px; top: 368px; display: flex; align-items: center; gap: 10px;">
    <div style="width: 36px; height: 36px; border-radius: 50%; background: {black}; color: {white}; font-size: 22px; font-weight: 700; display: flex; align-items: center; justify-content: center; flex: none;">6</div>
    <div style="font-size: 26px; font-weight: 700; white-space: nowrap;">Multi-token prediction (MTP)</div>
  </div>
  <svg style="position: absolute; left: 0px; top: 352px; pointer-events: none;" width="1584" height="352" viewBox="0 0 1584 352">
    <defs>
      <marker id="ahRedL" viewBox="0 0 10 10" refX="8" refY="5" markerWidth="6" markerHeight="6" orient="auto-start-reverse">
        <path d="M 0 0 L 10 5 L 0 10 z" fill="{red_light}"></path>
      </marker>
      <marker id="ahGrayL" viewBox="0 0 10 10" refX="8" refY="5" markerWidth="6" markerHeight="6" orient="auto-start-reverse">
        <path d="M 0 0 L 10 5 L 0 10 z" fill="{grey_light}"></path>
      </marker>
    </defs>
    <line x1="568" y1="268" x2="496" y2="268" stroke="{red_light}" stroke-width="2.5" marker-end="url(#ahRedL)"></line>
    <line x1="400" y1="268" x2="364" y2="268" stroke="{red_light}" stroke-width="2.5" marker-end="url(#ahRedL)"></line>
    <line x1="568" y1="138" x2="374" y2="138" stroke="{grey_light}" stroke-width="2.5" marker-end="url(#ahGrayL)"></line>
{p6_svg}  </svg>
  <div style="position: absolute; left: 404px; top: 592px; width: 84px; height: 56px; display: flex; align-items: center; justify-content: center; gap: 6px;">
    <img src="../assets/tabular_logo.svg" style="height: 30px;">
    <div style="color: {red_base}; font-size: 22px; font-weight: 700; white-space: nowrap;">RT-J</div>
  </div>
  <div style="position: absolute; left: 428px; top: 494px; font-size: 16px; color: {grey_base}; white-space: nowrap;">ground truth</div>
  <div style="position: absolute; left: 40px; top: 645px; font-size: 16px; color: {grey_base}; white-space: nowrap;">cell-wise predictions</div>
  <div style="position: absolute; left: 40px; top: 528px; font-size: 16px; color: {red_base}; white-space: nowrap; line-height: 19px;"><span style="font-weight: 700;">Loss</span> on<br>masked<br>cells</div>
</div>

</x-dc>
<script type="text/x-dc" data-dc-script data-props="{{&quot;$preview&quot;: {{&quot;width&quot;: 1624, &quot;height&quot;: 744}}}}"></script>
</body>
</html>
'''

# ---------------- assemble ----------------
OUT.write_text(TEMPLATE.format(
    p2_user_cells=p2_user_cells, p2_fk=p2_fk, p3_svg=p3_svg, top3=top3, p5_fk=p5_fk,
    p6_svg=p6_svg, **_C))
print(f"wrote {OUT}  counts={counts}")


==> gen/intro/results.py <==
"""Render the intro results figure (Fig. 2): regression panel with a label-efficiency arrow.

Reads metrics from wandb and writes ``figures/intro/results.pdf``. The arrow goes from
the best baseline point to the point on the RT curve that matches the same
nMAE, annotated with the ratio of in-context labels.

Each baseline curve spans a base
segment and a high-context extension, drawn as a single SOLID curve. RT-J
has no extension run (base range only). Its LaTeX
include uses a plain ``\\includegraphics`` (white background).
"""

from pathlib import Path

import matplotlib.lines as mlines
import matplotlib.patheffects as mpe
import matplotlib.pyplot as plt
import matplotlib.transforms as mtransforms
import numpy as np
import seaborn as sns
import wandb

from roach import paper

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "rt-j": "RT-J (Ours)",
    "precomputed_sql_tabicl_batched": "LLM Data Scientist + TabICLv2",
    "precomputed_rdblearn_tabicl_batched": "RDBLearn + TabICLv2",
}

# Per-run two-line wrapping for the right-end curve labels. Falls back to the
# RUNS display name if a key is missing.
RUNS_WRAPPED: dict[str, str] = {
    "rt-j": "RT-J (Ours)",
    "precomputed_sql_tabicl_batched": "LLM Data Scientist\n+ TabICLv2",
    "precomputed_rdblearn_tabicl_batched": "RDBLearn\n+ TabICLv2",
}

# Per-run vertical offset (in points) for the right-end curve labels, used to
# stop the two-line labels from crowding each other. The two baselines now
# extend to ctx 131072 (far right) while RT-J ends at ctx 8192 (mid-plot), so
# their right-end labels no longer share an x. The baseline extension endpoints
# (nMAE %) are LLM Agent ~36.3 (rising) > RDBLearn ~29.2 (falling); RT-J ends at
# ~26.8. Offsets keep the two baseline labels from colliding.
LABEL_Y_OFFSETS: dict[str, float] = {
    "precomputed_sql_tabicl_batched": 0.0,
    "precomputed_rdblearn_tabicl_batched": 0.0,
    "rt-j": -1.5,
}

# Per-run horizontal placement of the right-end curve label: (x offset in
# points, horizontal alignment). The baselines anchor to the right of their
# far-right extension endpoint; RT-J anchors to the right of its ctx-8192 end.
LABEL_X_OFFSETS: dict[str, tuple[float, str]] = {
    "precomputed_sql_tabicl_batched": (6.0, "left"),
    "precomputed_rdblearn_tabicl_batched": (6.0, "left"),
    "rt-j": (6.0, "left"),
}

# Legend display names for the top-right legend box (one per curve). The RT-J
# row uses a blank placeholder: its real text is overlaid post-layout as a bold
# sans "RT-J" (RTJ_LEGEND_NAME) + a normal "(Ours)" (RTJ_LEGEND_REST), the same
# technique gen/results/baselines.py uses so only the model name is bold and the
# type stays in the sans (Inter) face — mathtext would force a serif face.
RTJ_LEGEND_PLACEHOLDER = "RT-J (up to\ntrain context)"
LEGEND_GAP = 0.04
RTJ_LEGEND_NAME = "RT-J"
RTJ_LEGEND_REST = " (up to"
RTJ_LEGEND_LINE2 = "train context)"
LEGEND_LABELS: dict[str, str] = {
    "rt-j": RTJ_LEGEND_PLACEHOLDER,
    "precomputed_sql_tabicl_batched": "LLM Agent +\nTabICLv2",
    "precomputed_rdblearn_tabicl_batched": "RDBLearn +\nTabICLv2",
}
# Top-to-bottom order of the three curve entries in the legend.
LEGEND_RUN_ORDER = [
    "rt-j",
    "precomputed_rdblearn_tabicl_batched",
    "precomputed_sql_tabicl_batched",
]

YLABEL = r"Test nMAE % $\downarrow$"
XLABEL = "In-context examples"
TITLE = "RelBench regression (9 task avg.)"
# Ticks sit at fixed round label counts; the data is plotted at each curve's
# actual mean in-context label count, which need not align with these ticks.
XTICKS = [0.0, 500.0, 1000.0, 1500.0, 2000.0]
XTICK_LABELS = ["0", "500", "1K", "1.5K", "2K"]

# Inline curve-label fontsizes (fine print on the type scale).
CURVE_LABEL_FONTSIZE = 0.9 * paper.LEGEND_SIZE

# RT-J label: bold cardinal-red model name (matches LaTeX \rtj color) followed
# by a normal gray qualifier.
OURS = paper.PRIMARY
RTJ_NAME = "RT-J"
RTJ_REST1 = " (Ours, up to"  # first line, after the bold name
RTJ_REST2 = "train context size)"  # second line
RTJ_REST_COLOR = "0.3"

# Run treated as "ours" for the arrow target.
OURS_RUN = "rt-j"

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
# Protocol switch lives in gen/__init__.py (see comment there).
from gen import PROJECT

# Per-run project overrides (rarely needed; by default every run reads PROJECT).
RUN_PROJECT: dict[str, str] = {}

# Which runs get a high-context extension segment. Emptied: the full-test
# arms stop at RT-J's 8k training context (extensions live in the subsampled
# project and its appendix figure), so the intro shows the same <=8k range as
# fig:baselines.
# 2026-08-29: the full-test extension (fulltest_ext arms merged into the
# fulltest runs by scaling/reduce.py) is in for both TabICLv2 pipelines.
EXT_RUNS: set[str] = {
    "precomputed_sql_tabicl_batched",
    "precomputed_rdblearn_tabicl_batched",
}

# Context range for each segment.
BASE_CTX_SIZES = [128, 256, 512, 1024, 2048, 4096, 8192]
EXT_CTX_SIZES = [16384, 32768, 65536]

DISPLAY_CTX_MIN = 256
BASELINE_SKIP = 4
OURS_DROP = {2}
MARKER = dict(marker="o", markersize=3.5, markeredgewidth=0)
XLIM = (-100, 2300)
OUT_PATH = Path("figures/intro/results.pdf")
# Generated at the actual displayed width (the wrapfigure is 0.5\linewidth
# ≈ 2.75 in single-column NeurIPS), so fonts render at their nominal point
# size on page — matching the body text and the other figures in the paper.
# 0.4\linewidth in single-column NeurIPS (linewidth ≈ 5.5 in).
WIDTH = 5.5 * 0.4
HEIGHT = 1.9 * 0.75 * 1.1

YLIM_BOTTOM = 32.0
YLIM_TOP = 37.0
YTICKS = [32, 34, 36]

# Label-efficiency arrow: drawn from the best (lowest-nMAE) point on the
# RDBLearn curve horizontally to the matching-nMAE point on the RT-J curve. The
# text reports how many fewer in-context examples RT-J needs for the same nMAE;
# {ratio} is filled from the real label counts.
ARROW_BASELINE_RUN = "precomputed_sql_tabicl_batched"
ARROW_TEXT = "{ratio:.0f}× fewer examples"

# Shared style for the SoTA reference line, the label-efficiency arrows, and
# all of their accompanying text labels.
ANNOTATION_COLOR = "0.15"
ARROW_COLOR = paper.shades(paper.NEUTRAL)["light"]
ANNOTATION_LW = 1.0
ANNOTATION_FONTSIZE = paper.FINE_SIZE
ANNOTATION_FONTWEIGHT = "normal"

KEY_MAE = "ctx_scaling/steps=0/test/avg_mae"
KEY_LABELS_REG = "ctx_scaling/steps=0/test/avg_mean_labels_reg"

HIGHLIGHT_RUN = "rt-j"


def run_ctx_sizes(run: wandb.apis.public.Run, n_rows: int) -> list[int]:
    """Resolve a run's ctx list. The extended-subsample project stores it under
    nested ``config.eval.ctx_sizes``, or at the top level
    top-level. Try nested, then top-level, then fall back to the base list
    trimmed/padded to ``n_rows``.

    Some runs have a stale config ``ctx_sizes`` that no longer matches
    the number of logged rows; when the lengths disagree we fall back to the
    base list so those rows read as the base [128..8192] curve."""
    eval_cfg = run.config.get("eval")
    if isinstance(eval_cfg, dict) and eval_cfg.get("ctx_sizes"):
        ctx = list(eval_cfg["ctx_sizes"])
    elif run.config.get("ctx_sizes"):
        ctx = list(run.config["ctx_sizes"])
    else:
        ctx = list(BASE_CTX_SIZES)
    if len(ctx) != n_rows:
        ctx = ctx[:n_rows] if len(ctx) >= n_rows else list(BASE_CTX_SIZES)[:n_rows]
    return ctx


def fetch_run_metrics(run: wandb.apis.public.Run) -> dict[str, list[float]]:
    """Read test rows from scan_history, aligned positionally with the run's
    own ctx list."""
    mae: list[float] = []
    labels_reg: list[float] = []
    for row in run.scan_history(keys=[KEY_MAE, KEY_LABELS_REG]):
        mae.append(row[KEY_MAE])
        labels_reg.append(row[KEY_LABELS_REG])
    ctx_sizes = run_ctx_sizes(run, len(mae))
    assert len(mae) == len(
        ctx_sizes
    ), f"{run.name}: expected {len(ctx_sizes)} test rows, got {len(mae)}"
    return {"mae": mae, "labels_reg": labels_reg, "ctx_sizes": list(ctx_sizes)}


def _select(metrics: dict, keep_ctx: set[int]) -> dict[str, list[float]]:
    """Project a fetched-metrics dict down to the rows whose ctx is in keep_ctx,
    preserving order."""
    out = {k: [] for k in ("mae", "labels_reg", "ctx_sizes")}
    for i, c in enumerate(metrics["ctx_sizes"]):
        if c in keep_ctx:
            out["ctx_sizes"].append(c)
            out["mae"].append(metrics["mae"][i])
            out["labels_reg"].append(metrics["labels_reg"][i])
    return out


def find_best_for_run(
    metrics: dict[str, list[float]],
) -> tuple[int, float, float]:
    """Return (ctx_idx, mae_pct, labels) for the lowest nMAE achieved at any
    ctx >= DISPLAY_CTX_MIN for a single run (operates on the base segment)."""
    best = None
    for i, ctx in enumerate(metrics["ctx_sizes"]):
        if ctx < DISPLAY_CTX_MIN:
            continue
        mae_pct = metrics["mae"][i] * 100.0
        if best is None or mae_pct < best[1]:
            best = (i, mae_pct, metrics["labels_reg"][i])
    assert best is not None
    return best


def interp_ours_at_mae(
    ours_metrics: dict[str, list[float]],
    target_mae_pct: float,
) -> tuple[float, float]:
    """Linearly interpolate (in log-ctx space) where the RT curve equals
    target_mae_pct. Returns (ctx, labels) at that intersection.

    Assumes the RT curve is monotonically decreasing across the displayed range.
    """
    # Use the full measured range (including ctx=128) so the arrow can extend
    # past the smallest displayed ctx if the target nMAE lies between the two
    # leftmost points.
    xs = np.array(ours_metrics["ctx_sizes"], dtype=float)
    maes = np.array([m * 100.0 for m in ours_metrics["mae"]])
    labels = np.array(ours_metrics["labels_reg"])
    log_xs = np.log2(xs)

    if target_mae_pct >= maes[0]:
        # Target is worse than RT at smallest ctx — clamp to first point.
        return float(xs[0]), float(labels[0])
    if target_mae_pct <= maes[-1]:
        return float(xs[-1]), float(labels[-1])

    for i in range(len(maes) - 1):
        a, b = maes[i], maes[i + 1]
        if (a >= target_mae_pct >= b) or (a <= target_mae_pct <= b):
            if a == b:
                t = 0.0
            else:
                t = (target_mae_pct - a) / (b - a)
            log_ctx = log_xs[i] + t * (log_xs[i + 1] - log_xs[i])
            ctx = 2.0**log_ctx
            lab = labels[i] + t * (labels[i + 1] - labels[i])
            return float(ctx), float(lab)
    raise RuntimeError("intersection not found")


def draw_efficiency_arrow(
    ax: plt.Axes,
    baseline_full: dict[str, list[float]],
    ours_metrics: dict[str, list[float]],
    display_name: str,
    color: str,
) -> None:
    """Draw a horizontal arrow from the right edge of the axes (at the best
    baseline nMAE) to the matching-nMAE intersection on the RT curve, and
    annotate below it with the in-context label ratio."""
    best_idx, best_mae, best_labels = find_best_for_run(baseline_full)
    # x-axis is mean in-context labels: the baseline's best point sits at its own
    # label count; the RT-J intersection sits at the interpolated RT-J labels.
    # The ratio uses the real label counts, but the arrow tail is drawn flush
    # with the right axis edge for a clean, framed look.
    ours_ctx, ours_labels = interp_ours_at_mae(ours_metrics, best_mae)
    ratio = best_labels / ours_labels
    # Tail sits at the RDBLearn curve's last (rightmost) plotted point, which is
    # also its best (lowest-nMAE) point; the label right-aligns to the same x.
    tail_x = best_labels

    ax.annotate(
        "",
        xy=(ours_labels, best_mae),
        xytext=(tail_x, best_mae),
        arrowprops=dict(
            arrowstyle="->",
            color=ARROW_COLOR,
            lw=ANNOTATION_LW,
            shrinkA=0,
            shrinkB=0,
            mutation_scale=9,
        ),
        annotation_clip=False,
        zorder=1,
    )

    # Vertical bar at the arrowhead end, marking the intersection on RT.
    tick_h = 0.25
    ax.plot(
        [ours_labels, ours_labels],
        [best_mae - tick_h, best_mae + tick_h],
        color=ARROW_COLOR,
        lw=ANNOTATION_LW,
        zorder=1,
        solid_capstyle="butt",
    )

    text = ax.annotate(
        ARROW_TEXT.format(ratio=ratio),
        xy=((ours_labels + tail_x) / 2, best_mae),
        xytext=(-10, -2),
        textcoords="offset points",
        ha="center",
        va="top",
        linespacing=1.0,
        fontsize=ANNOTATION_FONTSIZE,
        color=color,
        weight=ANNOTATION_FONTWEIGHT,
        zorder=6,
    )
    text.set_path_effects([mpe.withStroke(linewidth=2.5, foreground="white")])

    print(
        f"{display_name}: best ctx={baseline_full['ctx_sizes'][best_idx]}, "
        f"nMAE={best_mae:.2f}%, "
        f"labels={best_labels:.1f} -> RT-J labels={ours_labels:.2f}, "
        f"ratio={ratio:.2f}x"
    )


def render(
    runs_map: dict[str, str],
    run_metrics: dict[str, dict[str, dict[str, list[float]]]],
    out_path: Path,
) -> None:
    palette = sns.color_palette("tab10", n_colors=10)
    # Colors match the baselines figure (gen/results/baselines.py): RT-J cardinal red,
    # RDBLearn + TabICLv2 blue, LLM Agent + TabICLv2 orange.
    colors = {
        "rt-j": OURS,  # cardinal red is reserved for our method
        "precomputed_sql_tabicl_batched": palette[1],  # orange
        "precomputed_rdblearn_tabicl_batched": palette[0],  # blue
    }

    fig, ax = plt.subplots(figsize=(WIDTH, HEIGHT))

    panel_x: list[float] = []
    curves: dict[str, dict[str, list[float]]] = {}
    for run_name, display_name in runs_map.items():
        color = colors[run_name]
        full = run_metrics[run_name]["full"]
        fx = [
            full["labels_reg"][i]
            for i, c in enumerate(full["ctx_sizes"])
            if c >= DISPLAY_CTX_MIN
        ]
        fy = [
            full["mae"][i] * 100.0
            for i, c in enumerate(full["ctx_sizes"])
            if c >= DISPLAY_CTX_MIN
        ]
        if run_name != OURS_RUN:
            fx, fy = fx[BASELINE_SKIP:], fy[BASELINE_SKIP:]
        else:
            fx = [x for i, x in enumerate(fx) if i not in OURS_DROP]
            fy = [y for i, y in enumerate(fy) if i not in OURS_DROP]
        panel_x.extend(fx)
        ax.plot(
            fx,
            fy,
            color=color,
            lw=1.2,
            zorder=2,
        )

        # The right-end curve label sits at this curve's rightmost drawn point.
        end_x, end_y = fx[-1], fy[-1]

        ext = run_metrics[run_name].get("ext")
        if ext and ext["ctx_sizes"]:
            ex = [ext["labels_reg"][i] for i in range(len(ext["ctx_sizes"]))]
            ey = [ext["mae"][i] * 100.0 for i in range(len(ext["ctx_sizes"]))]
            panel_x.extend(ex)
            # Bridge from the last base point through the extension points with
            # a SOLID connector matching the base segment.
            ax.plot(
                [fx[-1]] + ex,
                [fy[-1]] + ey,
                color=color,
                lw=1.2,
                linestyle="-",
                marker="none",
                zorder=2,
            )
            end_x, end_y = ex[-1], ey[-1]
            curves[run_name] = {"x": fx + ex, "y": fy + ey}
        else:
            curves[run_name] = {"x": fx, "y": fy}

    for run_name, c in curves.items():
        pts = [(x, y) for x, y in zip(c["x"], c["y"]) if YLIM_BOTTOM <= y <= YLIM_TOP]
        ax.plot(
            *zip(*pts),
            color=colors[run_name],
            linestyle="none",
            clip_on=False,
            zorder=3,
            **MARKER,
        )

    # ---- Axes formatting -------------------------------------------------
    ax.set_xticks(XTICKS)
    assert len(XTICK_LABELS) == len(XTICKS)
    ax.set_xticklabels(XTICK_LABELS)
    ax.minorticks_off()
    ax.set_xticks(curves[OURS_RUN]["x"], minor=True)
    ax.set_yticks(YTICKS)
    ax.set_xlim(*XLIM)
    ax.set_xlabel(XLABEL)
    ax.set_ylabel(YLABEL)
    ax.set_title(TITLE)
    ax.grid(False)
    ax.set_axisbelow(True)
    ax.set_ylim(YLIM_BOTTOM, YLIM_TOP)
    ax.spines["left"].set_color("0.4")
    ax.spines["bottom"].set_color("0.4")

    # ---- Label-efficiency arrow ------------------------------------------
    # From the best (lowest-nMAE) point on the RDBLearn curve (base + extension)
    # horizontally to the matching-nMAE point on the RT-J curve.
    baseline_merged = {k: [] for k in ("mae", "labels_reg", "ctx_sizes")}
    for seg in ("full", "ext"):
        seg_metrics = run_metrics[ARROW_BASELINE_RUN].get(seg)
        if seg_metrics:
            for k in baseline_merged:
                baseline_merged[k] += list(seg_metrics[k])
    draw_efficiency_arrow(
        ax,
        baseline_merged,
        run_metrics[OURS_RUN]["full"],
        runs_map[ARROW_BASELINE_RUN],
        ANNOTATION_COLOR,
    )

    # ---- Legend box (top-right of the axes) ------------------------------
    # One entry per curve. ``labelcolor="linecolor"`` tints each label to match
    # its handle.
    legend_kw = dict(
        bbox_transform=ax.transAxes,
        fontsize=CURVE_LABEL_FONTSIZE,
        labelcolor="linecolor",
        handlelength=0.8,
        handletextpad=0.3,
        borderpad=0.1,
        labelspacing=0.35,
        borderaxespad=0.0,
        frameon=False,
    )
    base_runs = [r for r in LEGEND_RUN_ORDER if r != OURS_RUN]
    base_leg = ax.legend(
        [mlines.Line2D([], [], color=colors[r], lw=1.2, **MARKER) for r in base_runs],
        [LEGEND_LABELS[r] for r in base_runs],
        loc="upper right",
        bbox_to_anchor=(1.05, 1.0),
        **legend_kw,
    )
    base_leg.set_zorder(9)
    ax.add_artist(base_leg)
    leg = ax.legend(
        [mlines.Line2D([], [], color=colors[OURS_RUN], lw=1.2, **MARKER)],
        [LEGEND_LABELS[OURS_RUN]],
        loc="upper right",
        bbox_to_anchor=(0.6, 1.0),
        **legend_kw,
    )
    leg.set_zorder(9)
    for txt in leg.get_texts():
        txt.set_alpha(0)

    fig.tight_layout()
    fig.canvas.draw()
    base_x0 = ax.transAxes.inverted().transform(
        base_leg.get_window_extent(fig.canvas.get_renderer())
    )[0][0]
    leg.set_bbox_to_anchor((base_x0 - LEGEND_GAP, 1.0), transform=ax.transAxes)

    # Overlay the RT-J legend entry post-layout: a bold cardinal-red "RT-J"
    # token followed by a normal "(Ours)", both in the sans (Inter) face. The
    # placeholder row above reserves the slot; here we measure its rendered
    # position and paint the real text on top (same approach as baselines.py).
    fig.canvas.draw()
    rend = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    for txt in leg.get_texts():
        if txt.get_text() == RTJ_LEGEND_PLACEHOLDER:
            bb = txt.get_window_extent(rend)
            x0, y1 = inv.transform((bb.x0, bb.y0 + 0.75 * bb.height))
            y2 = inv.transform((bb.x0, bb.y0 + 0.25 * bb.height))[1]
            name = fig.text(
                x0,
                y1,
                RTJ_LEGEND_NAME,
                ha="left",
                va="center",
                fontsize=CURVE_LABEL_FONTSIZE,
                fontweight="bold",
                color=OURS,
                zorder=10,
            )
            fig.canvas.draw()
            xend = inv.transform((name.get_window_extent(rend).x1, bb.y1))[0]
            fig.text(
                xend,
                y1,
                RTJ_LEGEND_REST,
                ha="left",
                va="center",
                fontsize=CURVE_LABEL_FONTSIZE,
                color=OURS,
                zorder=10,
            )
            fig.text(
                x0,
                y2,
                RTJ_LEGEND_LINE2,
                ha="left",
                va="center",
                fontsize=CURVE_LABEL_FONTSIZE,
                color=OURS,
                zorder=10,
            )

    paper.save_at_width(fig, out_path, WIDTH)
    plt.close(fig)


def main() -> None:
    paper.apply()

    api = wandb.Api()

    def latest_run(project: str, name: str) -> wandb.apis.public.Run:
        # "crashed" allowed: some base curves live in runs that
        # crashed during a later high-ctx resume after atomically logging the
        # base rows (run_ctx_sizes falls back to the base ctx list for them).
        matches = [
            r
            for r in api.runs(f"{ENTITY}/{project}", filters={"display_name": name})
            if r.state in ("finished", "running", "crashed")
        ]
        if not matches:
            raise RuntimeError(f"no {name!r} run found in {ENTITY}/{project}")
        return max(matches, key=lambda r: r.created_at)

    run_metrics: dict[str, dict[str, dict[str, list[float]]]] = {}
    for name in RUNS:
        proj = RUN_PROJECT.get(name, PROJECT)
        full_raw = fetch_run_metrics(latest_run(proj, name))
        entry = {"full": _select(full_raw, set(BASE_CTX_SIZES))}
        if name in EXT_RUNS:
            ext_raw = fetch_run_metrics(latest_run(proj, name))
            entry["ext"] = _select(ext_raw, set(EXT_CTX_SIZES))
        run_metrics[name] = entry

    render(RUNS, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()


==> gen/results/baselines.py <==
"""Render the baselines figure: nMAE and AUROC vs. mean in-context labels.

The x-axis reports the mean number of in-context labeled task rows that
our model sees per target; markers on the RT curve are annotated with the
underlying context size in cells. Reads metrics from wandb and writes
``figures/results/baselines.pdf``.

Each baseline curve is drawn in two segments:
- a base-context segment, and
- a high-context extension (16384..131072) for the four baselines (the
  runs log all 11 ctx rows). The extension connector is drawn solid, matching the base segment.
  Both segments read from the same PROJECT (see below).
"""

from pathlib import Path

import matplotlib.lines as mlines
import matplotlib.patheffects as mpe
import matplotlib.pyplot as plt
import seaborn as sns
import wandb

from roach import paper

# ---------------------------------------------------------------------------
# Editable text and labels — change strings here, not deeper in the file.
# ---------------------------------------------------------------------------

# {wandb_run_name: legend display name}
RUNS: dict[str, str] = {
    "rt-j": "RT-J",
    "precomputed_rdblearn_tabicl_batched": "RDBLearn + TabICLv2",
    "precomputed_sql_tabicl_batched": "LLM Agent + TabICLv2",
    "precomputed_rdblearn_lightgbm": "RDBLearn + LightGBM",
    "precomputed_sql_lightgbm": "LLM Agent + LightGBM",
}

PANEL_TITLE_REG = r"Regression $\downarrow$ (9 task avg.)"
PANEL_TITLE_CLF = r"Classification $\uparrow$ (12 task avg.)"

YLABEL_REG = "nMAE %"
YLABEL_CLF = "AUROC %"

XLABEL = "In-context examples"
# Ticks sit at fixed round label counts; the data is plotted at each curve's
# actual mean in-context label count, which need not align with these ticks.
# Baselines extend to ctx 131072, carrying a few thousand
# mean labels, so the ticks run out to 6400 to label that extension.
XTICKS = [8.0, 16.0, 32.0, 64.0, 128.0, 256.0]
XTICK_LABELS = ["8", "16", "32", "64", "128", "256"]

# Run whose markers get annotated with their context size on the plot.
CTX_ANNOTATION_RUN = "rt-j"
# Annotate every RT-J point with its context size in cells.
def fmt_ctx(c: int) -> str:
    return f"{c // 1024}K" if c >= 1024 else str(c)

# Header row shown above the baseline entries (underlined; drawn after layout).
LEGEND_BASELINE_TITLE = "Featurizer + Predictor"
# RT-J entry: a 2-line blank placeholder reserves the row height; the bold
# cardinal-red "RT-J" and the normal note are overlaid after layout (matplotlib
# can't style a substring of a legend label). The note's first line continues after "RT-J";
# its second line is flush-left under "RT-J".
RTJ_PLACEHOLDER = " \n "
RTJ_NOTE_LINE1 = " (Ours, annotated:"
RTJ_NOTE_LINE2 = "#cells in context)"
# Footer note shown (un-marked) below the baselines, after a blank line.
LEGEND_FOOTER = "No tuning / ensembling."

# Each inner list becomes one legend column (top-to-bottom).
LEGEND_FAMILIES: list[list[str]] = [
    ["rt-j"],
    ["precomputed_rdblearn_tabicl_batched", "precomputed_sql_tabicl_batched"],
    ["precomputed_rdblearn_lightgbm", "precomputed_sql_lightgbm"],
]

# Baseline colors as tab10 indices: blue, orange, green, purple.
BASELINE_COLOR_IDX: dict[str, int] = {
    "precomputed_rdblearn_tabicl_batched": 0,
    "precomputed_sql_tabicl_batched": 1,
    "precomputed_rdblearn_lightgbm": 2,
    "precomputed_sql_lightgbm": 4,
}

# {run_name: linestyle} — these runs are emphasized in cardinal red.
HIGHLIGHTS: dict[str, str] = {
    "rt-j": "-",
}

# ---------------------------------------------------------------------------
# Plot configuration (less likely to change)
# ---------------------------------------------------------------------------

ENTITY = "rtv2"
# Protocol switch lives in gen/__init__.py (see comment there).
from gen import PROJECT

# Runs with a high-context extension segment (drawn solid). Emptied: the
# figure shows only the
# first 6 points (base ctx 256..8192), matching RT-J's 8k cap -- no extension.
FULL_EXT_RUNS: set[str] = set()
SUB_EXT_RUNS: set[str] = set()
# Any run with a high-context extension.
EXT_RUNS = FULL_EXT_RUNS | SUB_EXT_RUNS

# Context range for each segment.
BASE_CTX_SIZES = [128, 256, 512, 1024, 2048, 4096, 8192]
# High-context extension sizes to show. Drawn solid for FULL_EXT_RUNS and
# hollow for SUB_EXT_RUNS.
EXT_CTX_SIZES = [16384, 32768, 65536, 131072]

DISPLAY_CTX_MIN = 256  # smallest ctx size shown on the x-axis
OUT_PATH = Path("figures/results/baselines.pdf")
LINE = 5.5  # NeurIPS \linewidth in inches

# Marker for the annotated RT-J points.
FULL_MARKER = "o"
MARKER_SIZE = 2.6

# RT-J styling: cardinal-red line, matching the cardinal-red \rtj text in the
# paper (paper.PRIMARY, cardinal red, is reserved exclusively for the paper's own method).
OURS = paper.PRIMARY
LW_HIGHLIGHT = 2.2
LW_OTHER = 1.2

# Per-metric explicit ylim overrides; empty = default scaling to the min/max of
# the displayed values (auto-padded). Add a key to pin a side if ever needed.
YLIM_BOTTOM: dict[str, float] = {"test/avg_nmae": 32.0, "test/avg_auc": 64.0}
YLIM_TOP: dict[str, float] = {"test/avg_nmae": 42.0, "test/avg_auc": 74.0}

# Explicit y-ticks per metric.
YTICKS: dict[str, list[float]] = {
    "test/avg_nmae": [32, 37, 42],
    "test/avg_auc": [64, 69, 74],
}

# Per-(run, metric) ctx restrictions: only plot data at ctx >= this cutoff.
RUN_CTX_MIN: dict[str, dict[str, int]] = {}

KEY_MAE = "ctx_scaling/steps=0/test/avg_mae"
KEY_AUC = "ctx_scaling/steps=0/test/avg_auc"
KEY_LABELS_REG = "ctx_scaling/steps=0/test/avg_mean_labels_reg"
KEY_LABELS_CLF = "ctx_scaling/steps=0/test/avg_mean_labels_clf"

PANEL_TITLES = {
    "test/avg_nmae": PANEL_TITLE_REG,
    "test/avg_auc": PANEL_TITLE_CLF,
}
PANEL_YLABELS = {
    "test/avg_nmae": YLABEL_REG,
    "test/avg_auc": YLABEL_CLF,
}


def run_ctx_sizes(run: wandb.apis.public.Run, n_rows: int) -> list[int]:
    """Resolve a run's ctx list. The extended-subsample project stores it under
    nested ``config.eval.ctx_sizes``, or at the top level
    top-level. Try nested, then top-level, then fall back to the base list
    trimmed/padded to ``n_rows``.

    Some runs (notably xgboost runs whose high-ctx resume was
    interrupted) have a stale config ``ctx_sizes`` that no longer matches the
    number of logged rows; when the lengths disagree we fall back to the base
    list so those rows are read as the base [128..8192] curve."""
    eval_cfg = run.config.get("eval")
    if isinstance(eval_cfg, dict) and eval_cfg.get("ctx_sizes"):
        ctx = list(eval_cfg["ctx_sizes"])
    elif run.config.get("ctx_sizes"):
        ctx = list(run.config["ctx_sizes"])
    else:
        ctx = list(BASE_CTX_SIZES)
    if len(ctx) != n_rows:
        # Positional alignment: history rows are the ground truth count.
        ctx = ctx[:n_rows] if len(ctx) >= n_rows else list(BASE_CTX_SIZES)[:n_rows]
    return ctx


def fetch_run_metrics(run: wandb.apis.public.Run) -> dict[str, list[float]]:
    """Read test rows from scan_history, aligned positionally with the run's ctx_sizes."""
    mae: list[float] = []
    auc: list[float] = []
    labels_reg: list[float] = []
    labels_clf: list[float] = []
    for row in run.scan_history(
        keys=[KEY_MAE, KEY_AUC, KEY_LABELS_REG, KEY_LABELS_CLF]
    ):
        mae.append(row[KEY_MAE])
        auc.append(row[KEY_AUC])
        labels_reg.append(row[KEY_LABELS_REG])
        labels_clf.append(row[KEY_LABELS_CLF])
    ctx_sizes = run_ctx_sizes(run, len(mae))
    assert len(mae) == len(ctx_sizes), (
        f"{run.name}: expected {len(ctx_sizes)} test rows, got {len(mae)}"
    )
    return {
        "mae": mae,
        "auc": auc,
        "labels_reg": labels_reg,
        "labels_clf": labels_clf,
        "ctx_sizes": list(ctx_sizes),
    }


def _select(metrics: dict, keep_ctx: set[int]) -> dict[str, list[float]]:
    """Project a fetched-metrics dict down to the rows whose ctx is in keep_ctx,
    preserving order."""
    out = {k: [] for k in ("mae", "auc", "labels_reg", "labels_clf", "ctx_sizes")}
    for i, c in enumerate(metrics["ctx_sizes"]):
        if c in keep_ctx:
            out["ctx_sizes"].append(c)
            for k in ("mae", "auc", "labels_reg", "labels_clf"):
                out[k].append(metrics[k][i])
    return out


def _segment_xy(
    seg: dict[str, list[float]],
    label_key: str,
    metric_key: str,
    cmin: int,
) -> tuple[list[float], list[float], list[int]]:
    """Pull (x, y, ctx) triples from a segment, applying the ctx floor."""
    ctx = seg["ctx_sizes"]
    xs = [seg[label_key][i] for i, c in enumerate(ctx) if c >= cmin]
    ys = [seg[metric_key][i] * 100.0 for i, c in enumerate(ctx) if c >= cmin]
    cs = [c for c in ctx if c >= cmin]
    return xs, ys, cs


def render(
    runs_map: dict[str, str],
    families: list[list[str]],
    run_metrics: dict[str, dict[str, dict[str, list[float]]]],
    out_path: Path,
) -> None:
    palette = sns.color_palette("tab10", n_colors=10)
    highlight_color = OURS  # cardinal red marks our method on the plot
    colors: dict[str, tuple[float, float, float]] = {}
    for run_name in runs_map:
        if run_name in HIGHLIGHTS:
            colors[run_name] = highlight_color
        else:
            colors[run_name] = palette[BASELINE_COLOR_IDX[run_name]]

    fig, axes = plt.subplots(1, 2, figsize=(LINE, LINE / 3.2))
    metrics = [("test/avg_nmae", "mae"), ("test/avg_auc", "auc")]
    line_by_run: dict[str, plt.Line2D] = {}
    for ax, (title, metric_key) in zip(axes, metrics):
        # Each panel's x-axis is the per-curve mean in-context label count
        # (regression vs. classification use different label averages).
        label_key = "labels_reg" if metric_key == "mae" else "labels_clf"
        panel_x: list[float] = []
        for run_name, display_name in runs_map.items():
            cmin = max(DISPLAY_CTX_MIN, RUN_CTX_MIN.get(run_name, {}).get(title, 0))
            is_highlight = run_name in HIGHLIGHTS
            color = colors[run_name]

            full = run_metrics[run_name]["full"]
            fx, fy, _ = _segment_xy(full, label_key, metric_key, cmin)
            panel_x.extend(fx)
            (line,) = ax.plot(
                fx,
                fy,
                label=display_name,
                color=color,
                lw=LW_OTHER,
                linestyle=HIGHLIGHTS.get(run_name, "-"),
                marker=FULL_MARKER if is_highlight else "none",
                markersize=MARKER_SIZE,
                zorder=3 if is_highlight else 2,
            )
            if ax is axes[0]:
                line_by_run[run_name] = line

            ext = run_metrics[run_name].get("ext")
            if ext and ext["ctx_sizes"]:
                ex, ey, _ = _segment_xy(ext, label_key, metric_key, cmin)
                panel_x.extend(ex)
                # Bridge from the last base-segment point through the extension.
                # Extensions are drawn with the solid
                # connector matching the base segment.
                bx = ([fx[-1]] + ex) if fx else ex
                by = ([fy[-1]] + ey) if fy else ey
                ax.plot(
                    bx,
                    by,
                    color=color,
                    lw=LW_OTHER,
                    linestyle=HIGHLIGHTS.get(run_name, "-"),
                    marker="none",
                    zorder=(3 if is_highlight else 2),
                )

        ax.set_xscale("log", base=2)
        ax.set_xticks(XTICKS)
        assert len(XTICK_LABELS) == len(XTICKS)
        ax.set_xticklabels(XTICK_LABELS)
        ax.minorticks_off()

        # Annotate the RT curve markers with their context size in cells.
        ann = run_metrics[CTX_ANNOTATION_RUN]["full"]
        rt_cmin = max(
            DISPLAY_CTX_MIN, RUN_CTX_MIN.get(CTX_ANNOTATION_RUN, {}).get(title, 0)
        )
        rt_xs, rt_ys, rt_ctx_vals = _segment_xy(ann, label_key, metric_key, rt_cmin)
        ann_offset = (0, 3)
        ann_va = "bottom"
        for x, y, ctx in zip(rt_xs, rt_ys, rt_ctx_vals):
            txt = ax.annotate(
                fmt_ctx(ctx),
                xy=(x, y),
                xytext=ann_offset,
                textcoords="offset points",
                ha="center",
                va=ann_va,
                fontsize=paper.FINE_SIZE,
                color=colors[CTX_ANNOTATION_RUN],
                zorder=4,
            )
            txt.set_path_effects(
                [mpe.withStroke(linewidth=2.0, foreground="white")]
            )
        ax.set_xlim(min(panel_x) / 1.25, max(panel_x) * 1.4)
        ax.set_xlabel(XLABEL)
        ax.set_ylabel(PANEL_YLABELS[title])
        ax.set_title(PANEL_TITLES[title])
        ax.grid(True, axis="y", linestyle="-", color="0.85", lw=0.5)
        ax.set_axisbelow(True)
        y0, y1 = ax.get_ylim()
        pad = (y1 - y0) * 0.06
        lo = YLIM_BOTTOM.get(title, y0 - pad)
        hi = YLIM_TOP.get(title, y1 + pad)
        ax.set_ylim(lo, hi)
        ax.set_yticks(YTICKS[title])
        ax.spines["left"].set_color("0.4")
        ax.spines["bottom"].set_color("0.4")

    legend_handles: list = []
    legend_labels: list[str] = []
    blank = mlines.Line2D([], [], linestyle="none", marker="none")
    title_inserted = False
    for col in families:
        for run_name in col:
            if run_name == CTX_ANNOTATION_RUN:  # RT-J: placeholder + blank line
                legend_handles.append(line_by_run[run_name])
                legend_labels.append(RTJ_PLACEHOLDER)
                legend_handles.append(blank)
                legend_labels.append(" ")
                continue
            if not title_inserted:
                legend_handles.append(blank)
                legend_labels.append(LEGEND_BASELINE_TITLE)
                title_inserted = True
            legend_handles.append(line_by_run[run_name])
            legend_labels.append(runs_map[run_name])
    # Blank line + footer note below the baselines.
    legend_handles += [blank, blank]
    legend_labels += [" ", LEGEND_FOOTER]

    fig.tight_layout(rect=(0, 0, 0.84, 1))
    leg = fig.legend(
        legend_handles,
        legend_labels,
        loc="center left",
        bbox_to_anchor=(0.84, 0.5),
        ncol=1,
        fontsize=paper.LABEL_SIZE,
        handlelength=2.0,
        handletextpad=0.5,
        labelspacing=0.4,
    )
    # Rescale so the tight figure (axes + outside legend) is exactly \linewidth
    # wide, so \includegraphics[width=\linewidth] applies no net scaling — fonts
    # render at their true point size, consistent with every other figure. Done
    # before the overlays below so they measure the final legend geometry.
    paper.fit_to_width(fig, paper.LINEWIDTH_IN)
    # Post-layout legend touch-ups (need rendered geometry):
    #  - overlay bold cardinal-red "RT-J" + the normal note onto the RT-J
    #    placeholder row, so only the "RT-J" token is styled;
    #  - underline the "Baselines (...)" header (mathtext lacks \underline).
    fig.canvas.draw()
    rend = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    for txt in leg.get_texts():
        if txt.get_text() == RTJ_PLACEHOLDER:
            bb = txt.get_window_extent(rend)
            (x0, ytop) = inv.transform((bb.x0, bb.y1))
            ymid = inv.transform((bb.x0, 0.5 * (bb.y0 + bb.y1)))[1]
            rtj = fig.text(
                x0, ytop, "RT-J", ha="left", va="top",
                fontsize=paper.LABEL_SIZE, fontweight="bold",
                color=OURS,
            )
            fig.canvas.draw()
            (xend, _) = inv.transform((rtj.get_window_extent(rend).x1, bb.y1))
            # First note line continues after "RT-J"; second line is flush-left.
            fig.text(xend, ytop, RTJ_NOTE_LINE1, ha="left", va="top",
                     fontsize=paper.LABEL_SIZE, color="black")
            fig.text(x0, ymid, RTJ_NOTE_LINE2, ha="left", va="top",
                     fontsize=paper.LABEL_SIZE, color="black")
        elif txt.get_text() == LEGEND_BASELINE_TITLE:
            bb = txt.get_window_extent(rend)
            (x0, y0) = inv.transform((bb.x0, bb.y0))
            (x1, _) = inv.transform((bb.x1, bb.y0))
            fig.add_artist(mlines.Line2D(
                [x0, x1], [y0 - 0.004, y0 - 0.004],
                transform=fig.transFigure, color="0.0", lw=0.7,
            ))

    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def main() -> None:
    paper.apply()

    api = wandb.Api()

    def latest_run(project: str, name: str) -> wandb.apis.public.Run:
        # "crashed" is allowed: some xgboost runs crashed mid high-ctx
        # resume but had already atomically logged their full base [128..8192]
        # rows (the only rows we read for them). run_ctx_sizes detects their
        # stale 4-element config and falls back to the base ctx list.
        matches = [
            r
            for r in api.runs(f"{ENTITY}/{project}", filters={"display_name": name})
            if r.state in ("finished", "running", "crashed")
        ]
        if not matches:
            raise RuntimeError(f"no {name!r} run found in {ENTITY}/{project}")
        return max(matches, key=lambda r: r.created_at)

    run_metrics: dict[str, dict[str, dict[str, list[float]]]] = {}
    for name in RUNS:
        full_raw = fetch_run_metrics(latest_run(PROJECT, name))
        full = _select(full_raw, set(BASE_CTX_SIZES))
        entry = {"full": full}
        if name in EXT_RUNS:
            # The extension reads the same run in PROJECT
            # logs all 11 ctx rows.
            ext_raw = fetch_run_metrics(latest_run(PROJECT, name))
            entry["ext"] = _select(ext_raw, set(EXT_CTX_SIZES))
        run_metrics[name] = entry

    render(RUNS, LEGEND_FAMILIES, run_metrics, OUT_PATH)
    print(f"wrote {OUT_PATH}")


if __name__ == "__main__":
    main()

